Effect on Dark Matter Exclusion Limits from New Silicon Photoelectric Absorption Measurements

Recent breakthroughs in cryogenic silicon detector technology allow for the observation of single electron-hole pairs released via particle interactions within the target material. This implies sensitivity to energy depositions as low as the smallest band gap, which is $\sim1.2$ eV for silicon, and therefore sensitivity to eV/$c^2$-scale bosonic dark matter and to thermal dark matter at masses below 100 MeV/$c^2$. Various interaction channels that can probe the lowest currently accessible masses in direct searches are related to standard photoelectric absorption. In any of these respective dark matter signal models any uncertainty on the photoelectric absorption cross section is propagated into the resulting exclusion limit or into the significance of a potential observation. Using first-time precision measurements of the photoelectric absorption cross section in silicon recently performed at Stanford University, this article examines the importance having accurate knowledge of this parameter at low energies and cryogenic temperatures for these dark matter searches.

==> anc/pexsec_Si_fitted_keV_cm2g.txt <==
1.108708708708708822e-03, 0.000000000000000000e+00
1.111611611611611813e-03, 0.000000000000000000e+00
1.114514514514514587e-03, 0.000000000000000000e+00
1.117417417417417361e-03, 0.000000000000000000e+00
1.120320320320320568e-03, 0.000000000000000000e+00
1.123223223223223342e-03, 0.000000000000000000e+00
1.126126126126126116e-03, 0.000000000000000000e+00
1.129029029029029107e-03, 0.000000000000000000e+00
1.131931931931932098e-03, 0.000000000000000000e+00
1.134834834834834872e-03, 0.000000000000000000e+00
1.137737737737737863e-03, 0.000000000000000000e+00
1.140640640640640637e-03, 0.000000000000000000e+00
1.143543543543543628e-03, 0.000000000000000000e+00
1.146446446446446618e-03, 0.000000000000000000e+00
1.149349349349349392e-03, 0.000000000000000000e+00
1.152252252252252383e-03, 1.356557580701654665e-04
1.155155155155155374e-03, 8.470628644299859136e-03
1.158058058058058148e-03, 2.973034655143800414e-02
1.160960960960961139e-03, 6.391480947948474656e-02
1.163863863863863913e-03, 1.110240174284401055e-01
1.166766766766766904e-03, 1.710579703983091115e-01
1.169669669669669895e-03, 2.440166683890826471e-01
1.172572572572572669e-03, 3.299001114007648061e-01
1.175475475475475443e-03, 4.287082994333554775e-01
1.178378378378378650e-03, 5.404412324868638207e-01
1.181281281281281424e-03, 6.650989105612727936e-01
1.184184184184184198e-03, 8.026813336565902235e-01
1.187087087087087189e-03, 9.531885017728164433e-01
1.189989989989990180e-03, 1.116620414909964110e+00
1.192892892892892954e-03, 1.294407054228059462e+00
1.195795795795795945e-03, 1.493573257691006351e+00
1.198698698698698719e-03, 1.715064020735522554e+00
1.201601601601601709e-03, 1.958879343361627834e+00
1.204504504504504700e-03, 2.225019225569284220e+00
1.207407407407407474e-03, 2.513483667358510587e+00
1.210310310310310465e-03, 2.824272668729305824e+00
1.213213213213213456e-03, 3.157386229681697465e+00
1.216116116116116230e-03, 3.512824350215632663e+00
1.219019019019019221e-03, 3.890587030331138063e+00
1.221921921921921995e-03, 4.290674270028212334e+00
1.224824824824824769e-03, 4.713086069306856807e+00
1.227727727727727976e-03, 5.157822428167104789e+00
1.230630630630630750e-03, 5.624883346608889667e+00
1.233533533533533524e-03, 6.114268824632242527e+00
1.236436436436436732e-03, 6.625978862237206890e+00
1.239339339339339506e-03, 7.160013459423701931e+00
1.242242242242242280e-03, 7.716372616191765843e+00
1.245145145145145271e-03, 8.295056332541397737e+00
1.248048048048048045e-03, 8.896064608472601165e+00
1.250950950950951036e-03, 9.519397443985422314e+00
1.253853853853854027e-03, 1.016505483907976348e+01
1.256756756756756800e-03, 1.083303679375567796e+01
1.259659659659659574e-03, 1.152334330801315865e+01
1.262562562562562782e-03, 1.223597438185226416e+01
1.265465465465465556e-03, 1.297093001527288969e+01
1.268368368368368547e-03, 1.372821020827507965e+01
1.271271271271271321e-03, 1.450781496085884292e+01
1.274174174174174312e-03, 1.530974427302423635e+01
1.277077077077077303e-03, 1.613399814477113736e+01
1.279979979979980077e-03, 1.698057657609960813e+01
1.282882882882882851e-03, 1.784947956700964866e+01
1.285785785785786058e-03, 1.874070711750132645e+01
1.288688688688688832e-03, 1.965425922757450650e+01
1.291591591591591606e-03, 2.059013589722925985e+01
1.294494494494494597e-03, 2.154833712646557942e+01
1.297397397397397588e-03, 2.252886291528354334e+01
1.300300300300300362e-03, 2.353171326368300598e+01
1.303203203203203353e-03, 2.455688817166403481e+01
1.306106106106106127e-03, 2.560438763922663341e+01
1.309009009009009118e-03, 2.667421166637088348e+01
1.311911911911912108e-03, 2.776636025309662159e+01
1.314814814814814882e-03, 2.888083339940392946e+01
1.317717717717717656e-03, 3.001763110529281064e+01
1.320620620620620647e-03, 3.117675337076325803e+01
1.323523523523523638e-03, 3.235820019581536400e+01
1.326426426426426629e-03, 3.356197158044895446e+01
1.329329329329329403e-03, 3.478806752466410757e+01
1.332232232232232394e-03, 3.603648802846093702e+01
1.335135135135135384e-03, 3.730723309183923675e+01
1.338038038038038158e-03, 3.860030271479910624e+01
1.340940940940940932e-03, 3.991569689734053838e+01
1.343843843843843923e-03, 4.125341563946354739e+01
1.346746746746746914e-03, 4.261345894116823274e+01
1.349649649649649688e-03, 4.399582680245437416e+01
1.352552552552552679e-03, 4.540051922332208534e+01
1.355455455455455670e-03, 4.682753620377148707e+01
1.358358358358358444e-03, 4.827687774380233776e+01
1.361261261261261435e-03, 4.974854384341477243e+01
1.364164164164164209e-03, 5.124253450260876264e+01
1.367067067067066983e-03, 5.275884972138432971e+01
1.369969969969970190e-03, 5.429748949974158023e+01
1.372872872872872964e-03, 5.585845383768028682e+01
1.375775775775775738e-03, 5.744174273520057028e+01
1.378678678678678946e-03, 5.904735619230253008e+01
1.381581581581581720e-03, 6.067529420898594594e+01
1.384484484484484711e-03, 6.232555678525093157e+01
1.387387387387387485e-03, 6.399814392109747985e+01
1.390290290290290259e-03, 6.569305561652561209e+01
1.393193193193193466e-03, 6.741029187153543489e+01
1.396096096096096240e-03, 6.914985268612670666e+01
1.398998998998999014e-03, 7.091173806029952686e+01
1.401901901901902222e-03, 7.269594799405408025e+01
1.404804804804804996e-03, 7.450248248739005419e+01
1.407707707707707770e-03, 7.633134154030759078e+01
1.410610610610610761e-03, 7.818252515280670423e+01
1.413513513513513535e-03, 8.005603332488738033e+01
1.416416416416416309e-03, 8.195186605654963330e+01
1.419319319319319516e-03, 8.387002334779360524e+01
1.422222222222222290e-03, 8.581050519861899772e+01
1.425125125125125064e-03, 8.777331160902595286e+01
1.428028028028028272e-03, 8.975844257901464118e+01
1.430930930930931046e-03, 9.176589810858473584e+01
1.433833833833833820e-03, 9.379567819773640736e+01
1.436736736736736811e-03, 9.584778284646965574e+01
1.439639639639639585e-03, 9.792221205478448098e+01
1.442542542542542792e-03, 1.000189658226810110e+02
1.445445445445445566e-03, 1.021380441501589615e+02
1.448348348348348340e-03, 1.042794470372184747e+02
1.451251251251251548e-03, 1.064431744838597353e+02
1.454154154154154322e-03, 1.086292264900823881e+02
1.457057057057057096e-03, 1.108376030558866177e+02
1.459959959959960087e-03, 1.130683041812724241e+02
1.462862862862862861e-03, 1.153213298662398074e+02
1.465765765765765852e-03, 1.175966801107888955e+02
1.468668668668668843e-03, 1.198943549149194041e+02
1.471571571571571617e-03, 1.222143542786314896e+02
1.474474474474474607e-03, 1.245566782019253367e+02
1.477377377377377598e-03, 1.269213266848005333e+02
1.480280280280280372e-03, 1.293082997272573209e+02
1.483183183183183146e-03, 1.317175973292956712e+02
1.486086086086086137e-03, 1.341492194909156126e+02
1.488988988988989128e-03, 1.366031662121172872e+02
1.491891891891891902e-03, 1.390794374929003823e+02
1.494794794794794893e-03, 1.415780333332650116e+02
1.497697697697697884e-03, 1.440989537332114026e+02
1.500600600600600874e-03, 1.466421986927391856e+02
1.503503503503503648e-03, 1.492077682118485598e+02
1.506406406406406422e-03, 1.517956622905394397e+02
1.509309309309309413e-03, 1.544058809288119392e+02
1.512212212212212404e-03, 1.570384241266662002e+02
1.515115115115115178e-03, 1.596932918841017965e+02
1.518018018018018169e-03, 1.623704842011189839e+02
1.520920920920921160e-03, 1.650700010777179614e+02
1.523823823823823934e-03, 1.677918425138983309e+02
1.526726726726726924e-03, 1.705360085096602347e+02
1.529629629629629698e-03, 1.733024990650037012e+02
1.532532532532532472e-03, 1.760913141799287303e+02
1.535435435435435463e-03, 1.789024538544353504e+02
1.538338338338338454e-03, 1.817359180885237890e+02
1.541241241241241228e-03, 1.845917068821935345e+02
1.544144144144144219e-03, 1.874698202354448711e+02
1.547047047047047210e-03, 1.903702581482779408e+02
1.549949949949949984e-03, 1.932930206206924311e+02
1.552852852852852975e-03, 1.962381076526884556e+02
1.555755755755755749e-03, 1.992055192442660427e+02
1.558658658658658739e-03, 2.021952553954252210e+02
1.561561561561561730e-03, 2.052073161061662177e+02
1.564464464464464504e-03, 2.082417013764885212e+02
1.567367367367367495e-03, 2.112984112063924158e+02
1.570270270270270486e-03, 2.143774455958780720e+02
1.573173173173173260e-03, 2.174788045449450919e+02
1.576076076076076251e-03, 2.206024880535937029e+02
1.578978978978979025e-03, 2.237484961218238766e+02
1.581881881881881799e-03, 2.269168287496355845e+02
1.584784784784785006e-03, 2.301074859370291392e+02
1.587687687687687780e-03, 2.333204676840040008e+02
1.590590590590590554e-03, 2.365557739905604535e+02
1.593493493493493762e-03, 2.398134048566987531e+02
1.596396396396396536e-03, 2.430933602824183026e+02
1.599299299299299310e-03, 2.463956402677194149e+02
1.602202202202202301e-03, 2.497202448126021466e+02
1.605105105105105075e-03, 2.530671739170664409e+02
1.608008008008007849e-03, 2.564364275811122980e+02
1.610910910910911056e-03, 2.598280058047399734e+02
1.613813813813813830e-03, 2.632419085879489558e+02
1.616716716716717038e-03, 2.666781359307398134e+02
1.619619619619619812e-03, 2.701366878331119779e+02
1.622522522522522586e-03, 2.736175642950656766e+02
1.625425425425425577e-03, 2.771207653166009663e+02
1.628328328328328351e-03, 2.806462908977178472e+02
1.631231231231231125e-03, 2.841941410384162623e+02
1.634134134134134332e-03, 2.877643157386964958e+02
1.637037037037037106e-03, 2.913568149985580362e+02
1.639939939939940097e-03, 2.949716388180014519e+02
1.642842842842843088e-03, 2.986087871970261176e+02
1.645745745745745862e-03, 3.022682601356323744e+02
1.648648648648648636e-03, 3.059500576338202222e+02
1.651551551551551627e-03, 3.096541796915896612e+02
1.654454454454454401e-03, 3.133806263089406912e+02
1.657357357357357392e-03, 3.171293974858735396e+02
1.660260260260260383e-03, 3.209004932223876381e+02
1.663163163163163373e-03, 3.246939135184835550e+02
1.666066066066066147e-03, 3.285096583741608356e+02
1.668968968968969138e-03, 3.323477277894195936e+02
1.671871871871871912e-03, 3.362081217642599995e+02
1.674774774774774903e-03, 3.400908402986820533e+02
1.677677677677677677e-03, 3.439958833926855277e+02
1.680580580580580668e-03, 3.479232510462709342e+02
1.683483483483483659e-03, 3.518729432594376476e+02
1.686386386386386649e-03, 3.558449600321861794e+02
1.689289289289289423e-03, 3.598393013645159613e+02
1.692192192192192414e-03, 3.638559672564273910e+02
1.695095095095095188e-03, 3.678949577079203550e+02
1.697997997997997962e-03, 3.719562727189948532e+02
1.700900900900900953e-03, 3.760399122896510562e+02
1.703803803803803944e-03, 3.801458764198889071e+02
1.706706706706706718e-03, 3.842741651097081785e+02
1.709609609609609926e-03, 3.884247783591092684e+02
1.712512512512512700e-03, 3.925977161680916652e+02
1.715415415415415474e-03, 3.967929785366555961e+02
1.718318318318318464e-03, 4.010105654648011182e+02
1.721221221221221238e-03, 4.052504769525282313e+02
1.724124124124124012e-03, 4.095127129998368787e+02
1.727027027027027003e-03, 4.137972736067270603e+02
1.729929929929929994e-03, 4.181041587731992308e+02
1.732832832832832985e-03, 4.224333684992525946e+02
1.735735735735735976e-03, 4.267849027848878904e+02
1.738638638638638750e-03, 4.311587616301043795e+02
1.741541541541541741e-03, 4.355549450349024028e+02
1.744444444444444514e-03, 4.399734529992820740e+02
1.747347347347347288e-03, 4.444142855232433362e+02
1.750250250250250279e-03, 4.488774426067860190e+02
1.753153153153153270e-03, 4.533629242499107477e+02
1.756056056056056044e-03, 4.578707304526166126e+02
1.758958958958959252e-03, 4.624008612149045234e+02
1.761861861861862026e-03, 4.669533165367735137e+02
1.764764764764764800e-03, 4.715280964182241519e+02
1.767667667667667791e-03, 4.761252008592564380e+02
1.770570570570570565e-03, 4.807446298598701446e+02
1.773473473473473339e-03, 4.853863834200654992e+02
1.776376376376376546e-03, 4.900504615398428427e+02
1.779279279279279320e-03, 4.947368642192012089e+02
1.782182182182182528e-03, 4.994455914581416778e+02
1.785085085085085302e-03, 5.041766432566632261e+02
1.787987987987988076e-03, 5.089300196147664792e+02
1.790890890890891067e-03, 5.137057205324512097e+02
1.793793793793793841e-03, 5.185037460097175881e+02
1.796696696696696615e-03, 5.233240960465653870e+02
1.799599599599599822e-03, 5.281667706429952887e+02
1.802502502502502596e-03, 5.330317697990063834e+02
1.805405405405405587e-03, 5.379190935145992398e+02
1.808308308308308578e-03, 5.428287417897735168e+02
1.811211211211211352e-03, 5.477607146245292142e+02
1.814114114114114126e-03, 5.527150120188665596e+02
1.817017017017017117e-03, 5.576916339727854393e+02
1.819919919919919891e-03, 5.626905804862858531e+02
1.822822822822822882e-03, 5.677118515593682559e+02
1.825725725725725872e-03, 5.727554471920318520e+02
1.828628628628628863e-03, 5.778213673842775506e+02
1.831531531531531637e-03, 5.829096121361042151e+02
1.834434434434434628e-03, 5.880201814475124138e+02
1.837337337337337402e-03, 5.931530753185023741e+02
1.840240240240240176e-03, 5.983082937490737550e+02
1.843143143143143167e-03, 6.034858367392268974e+02
1.846046046046045941e-03, 6.086857042889614604e+02
1.848948948948949149e-03, 6.139078963982780124e+02
1.851851851851851923e-03, 6.191524130671756438e+02
1.854754754754754913e-03, 6.244192542956553780e+02
1.857657657657657904e-03, 6.297084200837161916e+02
1.860560560560560678e-03, 6.350199104313587668e+02
1.863463463463463452e-03, 6.403537253385826489e+02
1.866366366366366443e-03, 6.457098648053882926e+02
1.869269269269269217e-03, 6.510883288317754705e+02
1.872172172172172208e-03, 6.564891174177445237e+02
1.875075075075075199e-03, 6.619122305632947700e+02
1.877977977977978189e-03, 6.673576682684271191e+02
1.880880880880880963e-03, 6.728254305331404339e+02
1.883783783783783954e-03, 6.783155173574355103e+02
1.886686686686686728e-03, 6.838279287413121210e+02
1.889589589589589502e-03, 6.893626646847701522e+02
1.892492492492492493e-03, 6.949197251878098314e+02
1.895395395395395484e-03, 7.004991102504316132e+02
1.898298298298298258e-03, 7.061008198726344745e+02
1.901201201201201466e-03, 7.117248540544193247e+02
1.904104104104104240e-03, 7.173712127957851408e+02
1.907007007007007230e-03, 7.230398960967328321e+02
1.909909909909910004e-03, 7.287309039572618303e+02
1.912812812812812778e-03, 7.344442363773725901e+02
1.915715715715715769e-03, 7.401798933570648842e+02
1.918618618618618760e-03, 7.459378748963391672e+02
1.921521521521521534e-03, 7.517181809951945297e+02
1.924424424424424742e-03, 7.575208116536319949e+02
1.927327327327327516e-03, 7.633457668716503122e+02
1.930230230230230290e-03, 7.691930466492507321e+02
1.933133133133133280e-03, 7.750626509864323452e+02
1.936036036036036054e-03, 7.809545798831956063e+02
1.938938938938938828e-03, 7.868688333395404015e+02
1.941841841841842036e-03, 7.928054113554671858e+02
1.944744744744744810e-03, 7.987643139309751632e+02
1.947647647647647801e-03, 8.047455410660652433e+02
1.950550550550550792e-03, 8.107490927607362892e+02
1.953453453453453566e-03, 8.167749690149888693e+02
1.956356356356356557e-03, 8.228231698288232110e+02
1.959259259259259114e-03, 8.288936952022389733e+02
1.962162162162162105e-03, 8.349865451352362697e+02
1.965065065065065095e-03, 8.411017196278157826e+02
1.967967967967968086e-03, 8.472392186799762612e+02
1.970870870870871077e-03, 8.533990422917182741e+02
1.973773773773774068e-03, 8.595811904630425033e+02
1.976676676676676625e-03, 8.657856631939478120e+02
1.979579579579579616e-03, 8.720124604844345413e+02
1.982482482482482607e-03, 8.782615823345029185e+02
1.985385385385385164e-03, 8.845330287441528299e+02
1.988288288288288155e-03, 8.908267997133842755e+02
1.991191191191191145e-03, 8.971428952421978238e+02
1.994094094094094136e-03, 9.034813153305924516e+02
1.996996996996997127e-03, 9.098420599785690683e+02
1.999899899899900118e-03, 9.162251291861269920e+02
2.002802802802803109e-03, 9.226305229532663361e+02
2.005705705705705666e-03, 9.290582412799873282e+02
2.008608608608608657e-03, 9.355082841662897408e+02
2.011511511511511648e-03, 9.419806516121739151e+02
2.014414414414414205e-03, 9.484753436176393961e+02
2.017317317317317629e-03, 9.549923601826877757e+02
2.020220220220220620e-03, 9.615317013073164389e+02
2.023123123123123177e-03, 9.680933669915268638e+02
2.026026026026026168e-03, 9.746773572353185955e+02
2.028928928928929159e-03, 9.812836720386922025e+02
2.031831831831831716e-03, 9.879123114016472300e+02
2.034734734734734707e-03, 9.945632753241839055e+02
2.037637637637638131e-03, 1.001236563806303138e+03
2.040540540540540255e-03, 1.007932176848001745e+03
2.043443443443443679e-03, 1.014650114449284160e+03
2.046346346346346670e-03, 1.021390376610147086e+03
2.049249249249249227e-03, 1.028152963330591547e+03
2.052152152152152218e-03, 1.034937874610617428e+03
2.055055055055055209e-03, 1.041745110450225184e+03
2.057957957957957766e-03, 1.048574670849414133e+03
2.060860860860860757e-03, 1.055426555808185185e+03
2.063763763763764181e-03, 1.062300765326538340e+03
2.066666666666666739e-03, 1.069197299404472233e+03
2.069569569569569729e-03, 1.076116158041987774e+03
2.072472472472472720e-03, 1.083057341239084963e+03
2.075375375375375277e-03, 1.090020848995763572e+03
2.078278278278278268e-03, 1.097006681312023602e+03
2.081181181181181259e-03, 1.104014838187865507e+03
2.084084084084084250e-03, 1.111045319623289743e+03
2.086986986986986807e-03, 1.118098125618293807e+03
2.089889889889890232e-03, 1.125173256172881111e+03
2.092792792792792789e-03, 1.132270711287049380e+03
2.095695695695695780e-03, 1.139390490960798843e+03
2.098598598598598770e-03, 1.146532595194129954e+03
2.101501501501501761e-03, 1.153697023987042712e+03
2.104404404404404318e-03, 1.160883777339537119e+03
2.107307307307307309e-03, 1.168092855251612718e+03
2.110210210210210734e-03, 1.175324257723271330e+03
2.113113113113112857e-03, 1.182577984754509316e+03
2.116016016016016282e-03, 1.189854036345330996e+03
2.118918918918919272e-03, 1.197152412495733188e+03
2.121821821821821830e-03, 1.204473113205716800e+03
2.124724724724724820e-03, 1.211816138475282060e+03
2.127627627627627811e-03, 1.219181488304428967e+03
2.130530530530530802e-03, 1.226569162693158660e+03
2.133433433433433359e-03, 1.233979161641467499e+03
2.136336336336336784e-03, 1.241411485149360033e+03
2.139239239239238907e-03, 1.248866133216831940e+03
2.142142142142142332e-03, 1.256343105843887997e+03
2.145045045045045323e-03, 1.263842403030524110e+03
2.147947947947947880e-03, 1.271364024776742099e+03
2.150850850850850871e-03, 1.278907971082541508e+03
2.153753753753753861e-03, 1.286474241947922565e+03
2.156656656656656852e-03, 1.294062837372886179e+03
2.159559559559559409e-03, 1.301673757357428940e+03
2.162462462462462834e-03, 1.309307001901555850e+03
2.165365365365365391e-03, 1.316962571005263271e+03
2.168268268268268382e-03, 1.324640464668552113e+03
2.171171171171171373e-03, 1.332340682891422375e+03
2.174074074074073930e-03, 1.340063225673874740e+03
2.176976976976977354e-03, 1.347808093015908980e+03
2.179879879879879911e-03, 1.355575284917523049e+03
2.182782782782782902e-03, 1.363364801378721040e+03
2.185685685685685459e-03, 1.371176642399498178e+03
2.188588588588588884e-03, 1.379010807979859010e+03
2.191491491491491441e-03, 1.386867298119800125e+03
2.194394394394394432e-03, 1.394746112819323344e+03
2.197297297297297423e-03, 1.402647252078427755e+03
2.200200200200199980e-03, 1.410570715897113814e+03
2.203103103103103404e-03, 1.418516504275382886e+03
2.206006006006005962e-03, 1.426484617213230877e+03
2.208908908908908952e-03, 1.434475054710662789e+03
2.211811811811811943e-03, 1.442487816767675213e+03
2.214714714714714934e-03, 1.450522903384269057e+03
2.217617617617617925e-03, 1.458580314560444549e+03
2.220520520520520482e-03, 1.466660050296201689e+03
2.223423423423423473e-03, 1.474762110591540477e+03
2.226326326326326464e-03, 1.482886495446460685e+03
2.229229229229229454e-03, 1.491033204860963906e+03
2.232132132132132012e-03, 1.499202238835046046e+03
2.235035035035035436e-03, 1.507393597368712108e+03
2.237937937937937993e-03, 1.515607280461958680e+03
2.240840840840840984e-03, 1.523843288114786674e+03
2.243743743743743975e-03, 1.532101620327196315e+03
2.246646646646646532e-03, 1.540382277099187377e+03
2.249549549549549957e-03, 1.548685258430761451e+03
2.252452452452452514e-03, 1.557010564321914444e+03
2.255355355355355505e-03, 1.565358194772651814e+03
2.258258258258258062e-03, 1.573728149782968103e+03
2.261161161161161486e-03, 1.582120429352868086e+03
2.264064064064064043e-03, 1.590535033482349036e+03
2.266966966966967034e-03, 1.598971962171411178e+03
2.269869869869870025e-03, 1.607431215420054968e+03
2.272772772772772582e-03, 1.615912793228280179e+03
2.275675675675676007e-03, 1.624416695596088630e+03
2.278578578578578564e-03, 1.632942922523475772e+03
2.281481481481481555e-03, 1.641491474010447064e+03
2.284384384384384546e-03, 1.650062350056998639e+03
2.287287287287287536e-03, 1.658655550663132090e+03
2.290190190190190093e-03, 1.667271075828846506e+03
2.293093093093093084e-03, 1.675908925554143025e+03
2.295995995995996509e-03, 1.684569099839022329e+03
2.298898898898898632e-03, 1.693251598683480324e+03
2.301801801801802057e-03, 1.701956422087522697e+03
2.304704704704704614e-03, 1.710683570051144216e+03
2.307607607607607605e-03, 1.719433042574349656e+03
2.310510510510510596e-03, 1.728204839657135153e+03
2.313413413413413586e-03, 1.736998961299502753e+03
2.316316316316316144e-03, 1.745815407501451546e+03
2.319219219219219134e-03, 1.754654178262982214e+03
2.322122122122122559e-03, 1.763515273584095439e+03
2.325025025025024682e-03, 1.772398693464787812e+03
2.327927927927928107e-03, 1.781304437905064333e+03
2.330830830830831098e-03, 1.790232506904920911e+03
2.333733733733734089e-03, 1.799182900464359363e+03
2.336636636636636646e-03, 1.808155618583379237e+03
2.339539539539539637e-03, 1.817150661261980304e+03
2.342442442442442627e-03, 1.826168028500163473e+03
2.345345345345345184e-03, 1.835207720297928290e+03
2.348248248248248609e-03, 1.844269736655275892e+03
2.351151151151151166e-03, 1.853354077572201959e+03
2.354054054054054157e-03, 1.862460743048712857e+03
2.356956956956957148e-03, 1.871589733084803584e+03
2.359859859859860139e-03, 1.880741047680476186e+03
2.362762762762762696e-03, 1.889914686835729981e+03
2.365665665665665687e-03, 1.899110650550565651e+03
2.368568568568569111e-03, 1.908328938824984334e+03
2.371471471471471235e-03, 1.917569551658981254e+03
2.374374374374374659e-03, 1.926832489052563460e+03
2.377277277277277216e-03, 1.936117751005723676e+03
2.380180180180180207e-03, 1.945425337518468723e+03
2.383083083083083198e-03, 1.954755248590793599e+03
2.385985985985986189e-03, 1.964107484222700350e+03
2.388888888888888746e-03, 1.973482044414188294e+03
2.391791791791791737e-03, 1.982878929165257887e+03
2.394694694694695161e-03, 1.992298138475910491e+03
2.397597597597597285e-03, 2.001739672346142243e+03
2.400500500500500709e-03, 2.011203530775958370e+03
2.403403403403403700e-03, 2.020689713765354099e+03
2.406306306306306257e-03, 2.030198221314331477e+03
2.409209209209209248e-03, 2.039729053422890956e+03
2.412112112112112239e-03, 2.049282210091031629e+03
2.415015015015015230e-03, 2.058857691318754860e+03
2.417917917917917787e-03, 2.068455497106057464e+03
2.420820820820821211e-03, 2.078075627452944445e+03
2.423723723723723335e-03, 2.087718082359409891e+03
2.426626626626626759e-03, 2.097382861825460168e+03
2.429529529529529750e-03, 2.107069965851089819e+03
2.432432432432432307e-03, 2.116779394436302027e+03
2.435335335335335298e-03, 2.126511147581094974e+03
2.438238238238238289e-03, 2.136265225285470024e+03
2.441141141141141713e-03, 2.146041627549427631e+03
2.444044044044043837e-03, 2.155840354372964157e+03
2.446946946946947261e-03, 2.165661405756085060e+03
2.449849849849850252e-03, 2.175504781698785791e+03
2.452752752752752809e-03, 2.185370482201069080e+03
2.455655655655655800e-03, 2.195258507262933563e+03
2.458558558558558791e-03, 2.205168856884378783e+03
2.461461461461461782e-03, 2.215101531065407471e+03
2.464364364364364339e-03, 2.225056529806015078e+03
2.467267267267267764e-03, 2.235033853106207516e+03
2.470170170170169887e-03, 2.245033500965977964e+03
2.473073073073073311e-03, 2.255055473385333244e+03
2.475975975975976302e-03, 2.265099770364268352e+03
2.478878878878878859e-03, 2.275166391902785108e+03
2.481781781781781850e-03, 2.285255338000883512e+03
2.484684684684684841e-03, 2.295366608658563564e+03
2.487587587587587832e-03, 2.305500203875826628e+03
2.490490490490490389e-03, 2.315656123652668157e+03
2.493393393393393814e-03, 2.325834367989094517e+03
2.496296296296295937e-03, 2.336034936885098887e+03
2.499199199199199362e-03, 2.346257830340688088e+03
2.502102102102102352e-03, 2.356503048355857572e+03
2.505005005005004910e-03, 2.366770590930608705e+03
2.507907907907907900e-03, 2.377060458064941486e+03
2.510810810810810891e-03, 2.387372649758855005e+03
2.513713713713713882e-03, 2.397707166012352445e+03
2.516616616616616439e-03, 2.408064006825427896e+03
2.519519519519519864e-03, 2.418467062714254553e+03
2.522422422422422421e-03, 2.429108502792571471e+03
2.525325325325325412e-03, 2.440030156750483002e+03
2.528228228228228402e-03, 2.451232024587988235e+03
2.531131131131130960e-03, 2.462714106305087626e+03
2.534034034034034384e-03, 2.474476401901783447e+03
2.536936936936936941e-03, 2.486518911378070243e+03
2.539839839839839932e-03, 2.498841634733955289e+03
2.542742742742742489e-03, 2.511444571969429944e+03
2.545645645645645914e-03, 2.524327723084503759e+03
2.548548548548548471e-03, 2.537491088079169003e+03
2.551451451451451462e-03, 2.550934666953428859e+03
2.554354354354354453e-03, 2.564658459707282873e+03
2.557257257257257010e-03, 2.578662466340731953e+03
2.560160160160160434e-03, 2.593012408132325618e+03
2.563063063063062991e-03, 2.607827632634302972e+03
2.565965965965966416e-03, 2.623110626884979411e+03
2.568868868868868973e-03, 2.638861390884348111e+03
2.571771771771771964e-03, 2.655079924632411348e+03
2.574674674674674955e-03, 2.671766228129169122e+03
2.577577577577577512e-03, 2.688920301374621431e+03
2.580480480480480936e-03, 2.706542144368770550e+03
2.583383383383383494e-03, 2.724631757111609204e+03
2.586286286286286484e-03, 2.743189139603147396e+03
2.589189189189189041e-03, 2.762214291843374667e+03
2.592092092092092466e-03, 2.781707213832302386e+03
2.594994994994995023e-03, 2.801667905569921459e+03
2.597897897897898014e-03, 2.822096367056235067e+03
2.600800800800801005e-03, 2.842992598291243212e+03
2.603703703703703562e-03, 2.864356599274944983e+03
2.606606606606606986e-03, 2.886188370007345384e+03
2.609509509509509544e-03, 2.908487910488433045e+03
2.612412412412412534e-03, 2.931255220718222972e+03
2.615315315315315092e-03, 2.954490300696699251e+03
2.618218218218218516e-03, 2.978193150423878251e+03
2.621121121121121073e-03, 3.002363769899747240e+03
2.624024024024024064e-03, 3.027002159124310765e+03
2.626926926926927055e-03, 3.052108318097569281e+03
2.629829829829829612e-03, 3.077682246819521879e+03
2.632732732732733037e-03, 3.103723945290173106e+03
2.635635635635635594e-03, 3.130233413509511138e+03
2.638538538538538585e-03, 3.157210651477550982e+03
2.641441441441441575e-03, 3.184655659194280815e+03
2.644344344344344566e-03, 3.212568436659706549e+03
2.647247247247247123e-03, 3.240948983873825910e+03
2.650150150150150114e-03, 3.269797300836640261e+03
2.653053053053053539e-03, 3.299113387548152787e+03
2.655955955955955662e-03, 3.328897244008351208e+03
2.658858858858859087e-03, 3.359148870217252806e+03
2.661761761761761644e-03, 3.389868266174840755e+03
2.664664664664664635e-03, 3.421055431881131426e+03
2.667567567567567625e-03, 3.452710367336112540e+03
2.670470470470470616e-03, 3.484833072539787736e+03
2.673373373373373173e-03, 3.517423547492157923e+03
2.676276276276276164e-03, 3.550481792193221281e+03
2.679179179179179589e-03, 3.584007806642985088e+03
2.682082082082082146e-03, 3.618001590841433426e+03
2.684984984984985137e-03, 3.652463144788585851e+03
2.687887887887888128e-03, 3.687392468484428719e+03
2.690790790790791118e-03, 3.722789561928965213e+03
2.693693693693693676e-03, 3.758654425122195789e+03
2.696596596596596666e-03, 3.794987058064121356e+03
2.699499499499500091e-03, 3.831787460754746917e+03
2.702402402402402214e-03, 3.869055633194056099e+03
2.705305305305305639e-03, 3.906791575382070278e+03
2.708208208208208196e-03, 3.944995287318768533e+03
2.711111111111111187e-03, 3.983666769004171783e+03
2.714014014014014178e-03, 4.022806020438265023e+03
2.716916916916917168e-03, 4.062413041621051889e+03
2.719819819819819726e-03, 4.102487832552533291e+03
2.722722722722722716e-03, 4.143030393232707866e+03
2.725625625625626141e-03, 4.184040723661583797e+03
2.728528528528528264e-03, 4.225518823839142897e+03
2.731431431431431689e-03, 4.267464693765408811e+03
2.734334334334334246e-03, 4.309878333440356073e+03
2.737237237237237237e-03, 4.352759742864009240e+03
2.740140140140140228e-03, 4.396108922036352851e+03
2.743043043043043219e-03, 4.439925870957389634e+03
2.745945945945945776e-03, 4.484210589627121408e+03
2.748848848848848767e-03, 4.528963078045546354e+03
2.751751751751752191e-03, 4.574183336212674476e+03
2.754654654654654315e-03, 4.619871364128482128e+03
2.757557557557557739e-03, 4.666027161792998413e+03
2.760460460460460730e-03, 4.712650729206202413e+03
2.763363363363363287e-03, 4.759742066368100495e+03
2.766266266266266278e-03, 4.807301173278693568e+03
2.769169169169169269e-03, 4.855328049937980722e+03
2.772072072072072259e-03, 4.903822696345970144e+03
2.774974974974974817e-03, 4.952785112502639095e+03
2.777877877877878241e-03, 5.002215298408016679e+03
2.780780780780780365e-03, 5.052113254062075612e+03
2.783683683683683789e-03, 5.102478979464842268e+03
2.786586586586586780e-03, 5.153312474616295731e+03
2.789489489489489337e-03, 5.204613739516445094e+03
2.792392392392392328e-03, 5.256382774165287628e+03
2.795295295295295319e-03, 5.308619578562825154e+03
2.798198198198198743e-03, 5.361324152709065856e+03
2.801101101101100867e-03, 5.414496496603984269e+03
2.804004004004004291e-03, 5.468136610247613135e+03
2.806906906906907282e-03, 5.522244493639927896e+03
2.809809809809809839e-03, 5.576820146780937648e+03
2.812712712712712830e-03, 5.631863569670642391e+03
2.815615615615615821e-03, 5.687374762309040307e+03
2.818518518518518812e-03, 5.743353724696143217e+03
2.821421421421421369e-03, 5.799800456831922929e+03
2.824324324324324793e-03, 5.856714958716413093e+03
2.827227227227226917e-03, 5.914097230349580968e+03
2.830130130130130341e-03, 5.971947271731461115e+03
2.833033033033033332e-03, 6.030265082862026247e+03
2.835935935935935889e-03, 6.089050663741288190e+03
2.838838838838838880e-03, 6.148304014369240576e+03
2.841741741741741871e-03, 6.208025134745889773e+03
2.844644644644644862e-03, 6.268214024871243055e+03
2.847547547547547419e-03, 6.328870684745271319e+03
2.850450450450450843e-03, 6.389995114368012764e+03
2.853353353353352967e-03, 6.451587313739430101e+03
2.856256256256256391e-03, 6.513647282859561528e+03
2.859159159159159382e-03, 6.576175021728378852e+03
2.862062062062061939e-03, 6.639170530345888437e+03
2.864964964964964930e-03, 6.702633808712093014e+03
2.867867867867867921e-03, 6.766564856826991672e+03
2.870770770770770912e-03, 6.830963674690596235e+03
2.873673673673673469e-03, 6.895830262302873962e+03
2.876576576576576894e-03, 6.961164619663866688e+03
2.879479479479479451e-03, 7.026966746773544401e+03
2.882382382382382442e-03, 7.093236643631916195e+03
2.885285285285285432e-03, 7.159974310238981161e+03
2.888188188188187989e-03, 7.227179746594741118e+03
2.891091091091091414e-03, 7.294852952699206980e+03
2.893993993993993971e-03, 7.362993928552347825e+03
2.896896896896896962e-03, 7.431602674154201850e+03
2.899799799799799519e-03, 7.500679189504729038e+03
2.902702702702702944e-03, 7.570223474603973045e+03
2.905605605605605501e-03, 7.640235529451900220e+03
2.908508508508508492e-03, 7.710715354048522386e+03
2.911411411411411482e-03, 7.781662948393836814e+03
2.914314314314314473e-03, 7.853078312487848052e+03
2.917217217217217464e-03, 7.924961446330565195e+03
2.920120120120120021e-03, 7.997312349921955501e+03
2.923023023023023446e-03, 8.070131023262058989e+03
2.925925925925926003e-03, 8.143417466350848372e+03
2.928828828828828994e-03, 8.217171679188331836e+03
2.931731731731731985e-03, 8.291393661774509383e+03
2.934634634634634542e-03, 8.366083414109381920e+03
2.937537537537537966e-03, 8.441240936192958543e+03
2.940440440440440523e-03, 8.516866228025208329e+03
2.943343343343343514e-03, 8.592959289606174934e+03
2.946246246246246071e-03, 8.669520120935812884e+03
2.949149149149149496e-03, 8.746548722014169471e+03
2.952052052052052053e-03, 8.824045092841210135e+03
2.954954954954955044e-03, 8.902009233416943971e+03
2.957857857857858035e-03, 8.980441143741370979e+03
2.960760760760760592e-03, 9.059340823814491159e+03
2.963663663663664016e-03, 9.138708273636320882e+03
2.966566566566566573e-03, 9.218543493206820131e+03
2.969469469469469564e-03, 9.298846482526039836e+03
2.972372372372372121e-03, 9.379617241593927247e+03
2.975275275275275546e-03, 9.460855770410533296e+03
2.978178178178178103e-03, 9.542562068975821603e+03
2.981081081081081094e-03, 9.624736137289806720e+03
2.983983983983984085e-03, 9.707377975352483190e+03
2.986886886886886642e-03, 9.790487583163854652e+03
2.989789789789790066e-03, 9.874064960723935656e+03
2.992692692692692624e-03, 9.958110108032688004e+03
2.995595595595595614e-03, 1.004262302509015535e+04
2.998498498498498605e-03, 1.012760371189630496e+04
3.001401401401401596e-03, 1.021305216845114956e+04
3.004304304304304153e-03, 1.029896839475468914e+04
3.007207207207207144e-03, 1.038535239080692372e+04
3.010110110110110569e-03, 1.047220415660786421e+04
3.013013013013012692e-03, 1.055952369215747422e+04
3.015915915915916116e-03, 1.064731099745580468e+04
3.018818818818818674e-03, 1.073556607250280285e+04
3.021721721721722098e-03, 1.082428891729852512e+04
3.024624624624624655e-03, 1.091347953184292237e+04
3.027527527527527646e-03, 1.100313791613601825e+04
3.030430430430430637e-03, 1.109326407017780912e+04
3.033333333333333194e-03, 1.118385799396829316e+04
3.036236236236236619e-03, 1.127491968750748492e+04
3.039139139139139176e-03, 1.136644915079534258e+04
3.042042042042042167e-03, 1.145844638383192614e+04
3.044944944944945157e-03, 1.155091138661718651e+04
3.047847847847848148e-03, 1.164384415915114550e+04
3.050750750750750705e-03, 1.173724470143379585e+04
3.053653653653653696e-03, 1.183111301346514119e+04
3.056556556556557121e-03, 1.192544909524519426e+04
3.059459459459459244e-03, 1.202025294677391685e+04
3.062362362362362669e-03, 1.211552456805135807e+04
3.065265265265265226e-03, 1.221126395907746883e+04
3.068168168168168217e-03, 1.230747111985229822e+04
3.071071071071071207e-03, 1.240414605037581168e+04
3.073973973973974198e-03, 1.250128875064801832e+04
3.076876876876876755e-03, 1.259889922066892177e+04
3.079779779779779746e-03, 1.269697746043851475e+04
3.082682682682683171e-03, 1.279552346995682092e+04
3.085585585585585294e-03, 1.289453724922378933e+04
3.088488488488488719e-03, 1.299401879823948548e+04
3.091391391391391276e-03, 1.309396811700384387e+04
3.094294294294294267e-03, 1.319438520551692636e+04
3.097197197197197258e-03, 1.329527006377868929e+04
3.100100100100100248e-03, 1.339662269178914539e+04
3.103003003003002806e-03, 1.349844308954829467e+04
3.105905905905905796e-03, 1.360073125705614439e+04
3.108808808808808787e-03, 1.370348719431268364e+04
3.111711711711711778e-03, 1.380671090131793426e+04
3.114614614614614769e-03, 1.391040237807186168e+04
3.117517517517517760e-03, 1.401456162457448772e+04
3.120420420420420317e-03, 1.411918864082580512e+04
3.123323323323323308e-03, 1.422428342682581933e+04
3.126226226226226299e-03, 1.432984598257452308e+04
3.129129129129128856e-03, 1.443587630807192727e+04
3.132032032032031846e-03, 1.454237440331802281e+04
3.134934934934935271e-03, 1.464934026831282790e+04
3.137837837837838262e-03, 1.475677390305631343e+04
3.140740740740740819e-03, 1.486467530754849395e+04
3.143643643643643810e-03, 1.497304448178936946e+04
3.146546546546546801e-03, 1.508188142577893632e+04
3.149449449449449358e-03, 1.519118613951719999e+04
3.152352352352352349e-03, 1.530095862300415683e+04
3.155255255255255339e-03, 1.541119887623980867e+04
3.158158158158158330e-03, 1.552190689922417005e+04
3.161061061061061321e-03, 1.563308269195721186e+04
3.163963963963964312e-03, 1.574472625443894867e+04
3.166866866866866869e-03, 1.585683758666938047e+04
3.169769769769769860e-03, 1.596941668864850362e+04
3.172672672672672851e-03, 1.608246356037632177e+04
3.175575575575575408e-03, 1.619597820185283490e+04
3.178478478478478399e-03, 1.630996061307804302e+04
3.181381381381381823e-03, 1.642441079405196069e+04
3.184284284284284380e-03, 1.653932874477455698e+04
3.187187187187187371e-03, 1.665471446524584826e+04
3.190090090090090362e-03, 1.677056795546583453e+04
3.192992992992992919e-03, 1.688688921543451579e+04
3.195895895895895910e-03, 1.700367824515188840e+04
3.198798798798798901e-03, 1.712093504461795965e+04
3.201701701701701458e-03, 3.587189069799346180e+04
3.204604604604604882e-03, 4.800770018636120949e+04
3.207507507507507873e-03, 5.661311155660060467e+04
3.210410410410410430e-03, 6.368182786719530850e+04
3.213313313313313421e-03, 6.983242903193373058e+04
3.216216216216216412e-03, 7.535458485940683750e+04
3.219119119119118969e-03, 8.041169916310209373e+04
3.222022022022021960e-03, 8.510670023503449920e+04
3.224924924924924951e-03, 8.950939075059063907e+04
3.227827827827827508e-03, 9.366969203195050068e+04
3.230730730730730933e-03, 9.762477016933679988e+04
3.233633633633633923e-03, 1.014031800307325611e+05
3.236536536536536481e-03, 1.050274238880793710e+05
3.239439439439439471e-03, 1.085156083982783457e+05
3.242342342342342462e-03, 1.118825603132267279e+05
3.245245245245245019e-03, 1.151406025111289200e+05
3.248148148148148010e-03, 1.183001087950586661e+05
3.251051051051051001e-03, 1.213699099831575440e+05
3.253953953953954426e-03, 1.243575972873786377e+05
3.256856856856856983e-03, 1.272697530532750097e+05
3.259759759759759973e-03, 1.301121290504575154e+05
3.262662662662662964e-03, 1.328897861886527680e+05
3.265565565565565521e-03, 1.356072053944561048e+05
3.268468468468468512e-03, 1.382683766070270212e+05
3.271371371371371503e-03, 1.408768709498283570e+05
3.274274274274274060e-03, 1.434358998096555588e+05
3.277177177177177485e-03, 1.459483636139512528e+05
3.280080080080080476e-03, 1.484168924203814822e+05
3.282982982982983033e-03, 1.508438799383428704e+05
3.285885885885886024e-03, 1.532315122364980634e+05
3.288788788788789014e-03, 1.555817921169124020e+05
3.291691691691691572e-03, 1.578965599294301937e+05
3.294594594594594562e-03, 1.601775114418156445e+05
3.297497497497497553e-03, 1.624262132592186681e+05
3.300400400400400544e-03, 1.646441161916273995e+05
3.303303303303303535e-03, 1.668325668935168069e+05
3.306206206206206526e-03, 1.689928180410571222e+05
3.309109109109109083e-03, 1.711260372653746745e+05
3.312012012012012074e-03, 1.732333150228038721e+05
3.314914914914915064e-03, 1.753156715527615161e+05
3.317817817817817622e-03, 1.773740630492795026e+05
3.320720720720720612e-03, 1.794093871521602268e+05
3.323623623623624037e-03, 1.814224878472452692e+05
3.326526526526526594e-03, 1.834141598516986123e+05
3.329429429429429585e-03, 1.853851525489523192e+05
3.332332332332332576e-03, 1.873361735285747272e+05
3.335235235235235133e-03, 1.892678917784914956e+05
3.338138138138138124e-03, 1.911809405703979137e+05
3.341041041041041115e-03, 1.930759200736523198e+05
3.343943943943943672e-03, 1.949533997282394848e+05
3.346846846846846663e-03, 1.968139204034037830e+05
3.349749749749750087e-03, 1.986579963651478756e+05
3.352652652652652644e-03, 2.004861170728815778e+05
3.355555555555555635e-03, 2.022987488230160379e+05
3.358458458458458626e-03, 2.040963362551380123e+05
3.361361361361361183e-03, 2.058793037345554330e+05
3.364264264264264174e-03, 2.076480566233939608e+05
3.367167167167167165e-03, 2.094029824510319158e+05
3.370070070070069722e-03, 2.111444519934494747e+05
3.372972972972973146e-03, 2.128728202700080001e+05
3.375875875875876137e-03, 2.145884274652506574e+05
3.378778778778779128e-03, 2.162915997825072845e+05
3.381681681681681685e-03, 2.179826502353657561e+05
3.384584584584584676e-03, 2.196618793824535969e+05
3.387487487487487667e-03, 2.213295760104133806e+05
3.390390390390390224e-03, 2.229860177694672602e+05
3.393293293293293215e-03, 2.246314717655333516e+05
3.396196196196196639e-03, 2.262661951124688785e+05
3.399099099099099196e-03, 2.278904354476730514e+05
3.402002002002002187e-03, 2.295044314139809285e+05
3.404904904904905178e-03, 2.311084131104987464e+05
3.407807807807807735e-03, 2.327026025147962791e+05
3.410710710710710726e-03, 2.342872138786482974e+05
3.413613613613613717e-03, 2.358624540993226401e+05
3.416516516516516274e-03, 2.374285230682367983e+05
3.419419419419419699e-03, 2.389856139986476046e+05
3.422322322322322689e-03, 2.405339137338916480e+05
3.425225225225225247e-03, 2.420736030375747068e+05
3.428128128128128237e-03, 2.436048568669786910e+05
3.431031031031031228e-03, 2.451278446308628190e+05
3.433933933933933785e-03, 2.466427304327313614e+05
3.436836836836836776e-03, 2.481496733005575079e+05
3.439739739739739767e-03, 2.496488274038745149e+05
3.442642642642642758e-03, 2.511403422590719711e+05
3.445545545545545749e-03, 2.526243629236705310e+05
3.448448448448448739e-03, 2.541010301802929898e+05
3.451351351351351297e-03, 2.555704807109874964e+05
3.454254254254254287e-03, 2.570328472625167051e+05
3.457157157157157278e-03, 2.584882588031790510e+05
3.460060060060059835e-03, 2.599368406716841855e+05
3.462962962962962826e-03, 2.613787147185713693e+05
3.465865865865865817e-03, 2.628139994406211772e+05
3.468768768768768808e-03, 2.642428101086802781e+05
3.471671671671671799e-03, 2.656652588892896310e+05
3.474574574574574790e-03, 2.670814549604799831e+05
3.477477477477477347e-03, 2.684915046220720396e+05
3.480380380380380338e-03, 2.698955114007971133e+05
3.483283283283283328e-03, 2.712935761505319388e+05
3.486186186186186319e-03, 2.726857971479240805e+05
3.489089089089088876e-03, 2.740722701836618362e+05
3.491991991991992301e-03, 2.754530886496310122e+05
3.494894894894895292e-03, 2.768283436221805168e+05
3.497797797797797849e-03, 2.781981239417107427e+05
3.500700700700700840e-03, 2.795625162887764163e+05
3.503603603603603830e-03, 2.809216052568925661e+05
3.506506506506506388e-03, 2.822754734222147963e+05
3.509409409409409378e-03, 2.836242014102567337e+05
3.512312312312312369e-03, 2.849678679597970913e+05
3.515215215215215360e-03, 2.863065499841200653e+05
3.518118118118118351e-03, 2.876403226297220681e+05
3.521021021021021342e-03, 2.889692593326157075e+05
3.523923923923923899e-03, 2.902934318723452161e+05
3.526826826826826890e-03, 2.916129104238294531e+05
3.529729729729729881e-03, 2.929277636071373126e+05
3.532632632632632438e-03, 2.942380585352947819e+05
3.535535535535535429e-03, 2.955438608602190507e+05
3.538438438438438853e-03, 2.968452348168682074e+05
3.541341341341341410e-03, 2.981422432656891760e+05
3.544244244244244401e-03, 2.994349477334467229e+05
3.547147147147147392e-03, 3.007234084525040817e+05
3.550050050050049949e-03, 3.020076843986298190e+05
3.552952952952952940e-03, 3.032878333273963653e+05
3.555855855855855931e-03, 3.045639118092339486e+05
3.558758758758758488e-03, 3.058359752632003510e+05
3.561661661661661912e-03, 3.071040779895235901e+05
3.564564564564564903e-03, 3.083682732009710744e+05
3.567467467467467460e-03, 3.096286130530980299e+05
3.570370370370370451e-03, 3.108851486734212376e+05
3.573273273273273442e-03, 3.121379301895666285e+05
3.576176176176175999e-03, 3.133870067564336932e+05
3.579079079079078990e-03, 3.146324265824180329e+05
3.581981981981981981e-03, 3.158742369547321578e+05
3.584884884884884538e-03, 3.171124842638619593e+05
3.587787787787787962e-03, 3.183472140271948301e+05
3.590690690690690953e-03, 3.195784709118525498e+05
3.593593593593593510e-03, 3.208062987567631644e+05
3.596496496496496501e-03, 3.220307405940014869e+05
3.599399399399399492e-03, 3.232518386694263900e+05
3.602302302302302483e-03, 3.244696344626463833e+05
3.605205205205205040e-03, 3.256841687063362915e+05
3.608108108108108031e-03, 3.268954814049337292e+05
3.611011011011011455e-03, 3.281036118527368526e+05
3.613913913913914012e-03, 3.293085986514282995e+05
3.616816816816817003e-03, 3.305104797270482522e+05
3.619719719719719994e-03, 3.317092923464344349e+05
3.622622622622622551e-03, 3.329050731331530842e+05
3.625525525525525542e-03, 3.340978580829369021e+05
3.628428428428428533e-03, 3.352876825786508853e+05
3.631331331331331090e-03, 3.364745814048025059e+05
3.634234234234234515e-03, 3.376585887616123655e+05
3.637137137137137505e-03, 3.388397382786631351e+05
3.640040040040040063e-03, 3.400180630281408085e+05
3.642942942942943053e-03, 3.411935955376839265e+05
3.645845845845846044e-03, 3.423663678028539871e+05
3.648748748748748601e-03, 3.435364112992414157e+05
3.651651651651651592e-03, 3.447037569942190894e+05
3.654554554554554583e-03, 3.458684353583575576e+05
3.657457457457457574e-03, 3.470304763765117968e+05
3.660360360360360565e-03, 3.481899095585917239e+05
3.663263263263263556e-03, 3.493467639500287478e+05
3.666166166166166113e-03, 3.505010681419464527e+05
3.669069069069069104e-03, 3.516528502810470527e+05
3.671971971971972094e-03, 3.528021380792232812e+05
3.674874874874874651e-03, 3.539489588229041547e+05
3.677777777777777642e-03, 3.550933393821443315e+05
3.680680680680681067e-03, 3.562353062194656231e+05
3.683583583583583624e-03, 3.573748853984569432e+05
3.686486486486486615e-03, 3.585121025921455584e+05
3.689389389389389606e-03, 3.596469830911401077e+05
3.692292292292292163e-03, 3.607795518115594168e+05
3.695195195195195154e-03, 3.619098333027497865e+05
3.698098098098098144e-03, 3.630378517547991942e+05
3.701001001001000702e-03, 3.641636310058552772e+05
3.703903903903903692e-03, 3.652871945492522791e+05
3.706806806806807117e-03, 3.664085655404535937e+05
3.709709709709709674e-03, 3.675277668038152042e+05
3.712612612612612665e-03, 3.686448208391772350e+05
3.715515515515515656e-03, 3.697597498282866436e+05
3.718418418418418647e-03, 3.708725756410575123e+05
3.721321321321321204e-03, 3.719833198416744708e+05
3.724224224224224195e-03, 3.730920036945425090e+05
3.727127127127127185e-03, 3.741986481700893492e+05
3.730030030030030176e-03, 3.753032739504245692e+05
3.732932932932933167e-03, 3.764059014348575729e+05
3.735835835835836158e-03, 3.775065507452833117e+05
3.738738738738738715e-03, 3.786052417314346530e+05
3.741641641641641706e-03, 3.797019939760082052e+05
3.744544544544544697e-03, 3.807968267996673239e+05
3.747447447447447254e-03, 3.818897592659241636e+05
3.750350350350350245e-03, 3.829808101859063026e+05
3.753253253253253669e-03, 3.840699981230099802e+05
3.756156156156156226e-03, 3.851573413974430878e+05
3.759059059059059217e-03, 3.862428580906631541e+05
3.761961961961962208e-03, 3.873265660497100325e+05
3.764864864864864765e-03, 3.884084828914389363e+05
3.767767767767767756e-03, 3.894886260066553368e+05
3.770670670670670747e-03, 3.905670125641552731e+05
3.773573573573573304e-03, 3.916436595146728796e+05
3.776476476476476728e-03, 3.927185835947383312e+05
3.779379379379379719e-03, 3.937918013304480119e+05
3.782282282282282276e-03, 3.948633290411506896e+05
3.785185185185185267e-03, 3.959331828430506284e+05
3.788088088088088258e-03, 3.970013786527299089e+05
3.790990990990990815e-03, 3.980679321905930410e+05
3.793893893893893806e-03, 3.991328589842359652e+05
3.796796796796796797e-03, 4.001961743717401987e+05
3.799699699699699788e-03, 4.012578935048953863e+05
3.802602602602602778e-03, 4.023180313523515943e+05
3.805505505505505769e-03, 4.033766027027038508e+05
3.808408408408408326e-03, 4.044336221675095730e+05
3.811311311311311317e-03, 4.054891041842414415e+05
3.814214214214214308e-03, 4.065430630191775272e+05
3.817117117117116865e-03, 4.075955127702297177e+05
3.820020020020019856e-03, 4.086464673697124817e+05
3.822922922922923281e-03, 4.096959405870535411e+05
3.825825825825826271e-03, 4.107439460314469179e+05
3.828728728728728829e-03, 4.117904971544523723e+05
3.831631631631631819e-03, 4.128356072525389609e+05
3.834534534534534810e-03, 4.138792894695772557e+05
3.837437437437437367e-03, 4.149215567992799915e+05
3.840340340340340358e-03, 4.159624220875927131e+05
3.843243243243243349e-03, 4.170018980350358179e+05
3.846146146146145906e-03, 4.180399971989988117e+05
3.849049049049049331e-03, 4.190767319959887536e+05
3.851951951951952322e-03, 4.201121147038326599e+05
3.854854854854854879e-03, 4.211461574638369493e+05
3.857757757757757869e-03, 4.221788722829030012e+05
3.860660660660660860e-03, 4.232102710356007447e+05
3.863563563563563417e-03, 4.242403654662021436e+05
3.866466466466466408e-03, 4.252691671906734118e+05
3.869369369369369399e-03, 4.262966876986293355e+05
3.872272272272272390e-03, 4.273229383552492363e+05
3.875175175175175381e-03, 4.283479304031546926e+05
3.878078078078078372e-03, 4.293716749642529758e+05
3.880980980980980929e-03, 4.303941830415431759e+05
3.883883883883883920e-03, 4.314154655208886834e+05
3.886786786786786910e-03, 4.324355331727554440e+05
3.889689689689689468e-03, 4.334543966539176181e+05
3.892592592592592458e-03, 4.344720665091303526e+05
3.895495495495495883e-03, 4.354885531727716443e+05
3.898398398398398440e-03, 4.365038669704525382e+05
3.901301301301301431e-03, 4.375180181205989793e+05
3.904204204204204422e-03, 4.385310167360017076e+05
3.907107107107106979e-03, 4.395428728253400186e+05
3.910010010010010403e-03, 4.405535962946752552e+05
3.912912912912912961e-03, 4.415631969489182811e+05
3.915815815815815518e-03, 4.425716844932693639e+05
3.918718718718718942e-03, 4.435790685346322134e+05
3.921621621621621499e-03, 4.445853585830018856e+05
3.924524524524524924e-03, 4.455905640528281219e+05
3.927427427427427481e-03, 4.465946942643539514e+05
3.930330330330330038e-03, 4.475977584449297283e+05
3.933233233233233463e-03, 4.485997657303046435e+05
3.936136136136136020e-03, 4.496007251658946043e+05
3.939039039039038577e-03, 4.506006457080276450e+05
3.941941941941942001e-03, 4.515995362251678598e+05
3.944844844844845426e-03, 4.525974054991167504e+05
3.947747747747747983e-03, 4.535942622261952492e+05
3.950650650650650540e-03, 4.545901150184032740e+05
3.953553553553553965e-03, 4.555849724045598996e+05
3.956456456456456522e-03, 4.565788428314247867e+05
3.959359359359359079e-03, 4.575717346647978993e+05
3.962262262262262504e-03, 4.585636561906028655e+05
3.965165165165165061e-03, 4.595546156159497914e+05
3.968068068068068485e-03, 4.605446210701820673e+05
3.970970970970971042e-03, 4.615336806059019291e+05
3.973873873873873599e-03, 4.625218021999832126e+05
3.976776776776777024e-03, 4.635089937545631547e+05
3.979679679679679581e-03, 4.644952630980196409e+05
3.982582582582582138e-03, 4.654806179859313997e+05
3.985485485485485563e-03, 4.664650661020220141e+05
3.988388388388388120e-03, 4.674486150590889738e+05
3.991291291291291544e-03, 4.684312723999165464e+05
3.994194194194194102e-03, 4.694130455981735722e+05
3.997097097097097526e-03, 4.703939420592981041e+05
4.000000000000000083e-03, 4.713739691213648184e+05


==> anc/pexsec_Si_nominal_keV_cm2g.txt <==
1.100000000000000066e-03, 6.223199281074331957e-01
1.100011000000000348e-03, 6.226478428387904884e-01
1.106317515839179855e-03, 8.106477925799023820e-01
1.112660187809553407e-03, 9.997255721434790132e-01
1.119039223199240832e-03, 1.189887360877531552e+00
1.120000000000000119e-03, 1.218528530560009093e+00
1.125454830484777426e-03, 1.454492293974982919e+00
1.131907219337919060e-03, 1.733608200702611235e+00
1.138396600632503872e-03, 2.014324317688871879e+00
1.139999999999999954e-03, 2.083683787257615272e+00
1.144923186451333704e-03, 2.403347086654302078e+00
1.151487190093116028e-03, 2.829548913890717277e+00
1.158088826079423875e-03, 3.258194215396079230e+00
1.160000000000000007e-03, 3.382287049825853487e+00
1.164728310161717564e-03, 4.039518806320371525e+00
1.171405859328385505e-03, 4.967693401003366205e+00
1.178121691811845513e-03, 5.901189349548339180e+00
1.180000000000000059e-03, 6.162272854546332113e+00
1.184876027095667578e-03, 6.951653949207011074e+00
1.191669085921755840e-03, 8.051383730650698567e+00
1.198501090297553976e-03, 9.157418415668335143e+00
1.199999999999999895e-03, 9.400077235748639737e+00
1.205372263503308710e-03, 1.086830901765932822e+01
1.212282830099363235e-03, 1.275695679174718222e+01
1.219233015933493145e-03, 1.465643244583041316e+01
1.219999999999999947e-03, 1.486604807283210583e+01
1.226223048148295056e-03, 1.695677894588784795e+01
1.233253155188601029e-03, 1.931865394344526621e+01
1.240000000000000000e-03, 2.158536254134873289e+01
1.240323566808954362e-03, 2.168857820548786108e+01
1.247434514081107284e-03, 2.395692318106014440e+01
1.254586229401584126e-03, 2.623827289341926772e+01
1.260000000000000052e-03, 2.796522977635220997e+01
1.261778946499265541e-03, 2.864882852893883225e+01
1.269012900443037108e-03, 3.142863213420359614e+01
1.276288327649462455e-03, 3.422437273961283921e+01
1.280000000000000105e-03, 3.565066329409855683e+01
1.283605465890518818e-03, 4.041546522400282981e+01
1.290964554301358199e-03, 5.014086541556002885e+01
1.298365833388131618e-03, 5.992202267713780373e+01
1.305809545035845455e-03, 6.975925667176453260e+01
1.313295932516261822e-03, 7.965288889513500692e+01
1.320825240495859419e-03, 8.960324268613118193e+01
1.328397715043818685e-03, 9.961064323737485893e+01
1.336013603640073735e-03, 1.096754176058688302e+02
1.343673155183390533e-03, 1.197978947236724423e+02
1.351376619999511202e-03, 1.299784054086648553e+02
1.359124249849325223e-03, 1.402172823753435580e+02
1.366916297937107415e-03, 1.505148602457113611e+02
1.374753018918781948e-03, 1.608714755601976663e+02
1.382634668910257252e-03, 1.712874667886734699e+02
1.390561505495783263e-03, 1.817631743414957839e+02
1.398533787736381314e-03, 1.922989405806483205e+02
1.406551776178304814e-03, 2.028951098309226211e+02
1.414615732861551102e-03, 2.135520283911668571e+02
1.422725921328435103e-03, 2.242700445456163720e+02
1.430882606632190301e-03, 2.350495085752602904e+02
1.439086055345643010e-03, 2.458907727693050447e+02
1.447336535569913093e-03, 2.567941914366726905e+02
1.455634316943187111e-03, 2.677601209175952022e+02
1.463979670649518576e-03, 2.787889195952443515e+02
1.472372869427703230e-03, 2.898809479074608362e+02
1.480814187580179690e-03, 3.010365683585169450e+02
1.489303900982007298e-03, 3.122561455309812573e+02
1.497842287089868902e-03, 3.235400460976160844e+02
1.500000000000000031e-03, 3.263915706857167152e+02
1.506429624951150827e-03, 3.490561848623594301e+02
1.515066195213051478e-03, 3.795003451800478160e+02
1.520000000000000084e-03, 3.968921499538314492e+02
1.523752280131762801e-03, 3.978719200385185673e+02
1.532488163581690547e-03, 4.001529750149580309e+02
1.540000000000000136e-03, 4.021144150848030563e+02
1.541274131064727677e-03, 4.067721102469329821e+02
1.550110469719594760e-03, 4.390741025168702549e+02
1.558997468331212687e-03, 4.715612865947810519e+02
1.560000000000000189e-03, 4.752261269184035655e+02
1.567935417340152789e-03, 4.776435100261227262e+02
1.576924608852116024e-03, 4.803819066071214934e+02
1.580000000000000024e-03, 4.813187695712035747e+02
1.585965336647492162e-03, 5.039043825085142316e+02
1.595057896190948694e-03, 5.383301060834434111e+02
1.600000000000000077e-03, 5.570416139702898590e+02
1.604202584641098873e-03, 5.585047480523676313e+02
1.613399700860201859e-03, 5.617067333414685208e+02
1.620000000000000129e-03, 5.640046341449185547e+02
1.622649545423941785e-03, 5.743821056552002347e+02
1.631952420631238489e-03, 6.108186662648338370e+02
1.639999999999999965e-03, 6.423386111094903299e+02
1.641308630514139557e-03, 6.428511622722390939e+02
1.650718480847744888e-03, 6.465367172686026151e+02
1.660000000000000017e-03, 6.501720088059475984e+02
1.660182279160209553e-03, 6.509097391353579951e+02
1.669700334742790651e-03, 6.894317417176181380e+02
1.679272958659950351e-03, 7.281745962908452157e+02
1.680000000000000070e-03, 7.311171183360054329e+02
1.688900463759532636e-03, 7.349905001310789885e+02
1.698583164682975410e-03, 7.392043027482557136e+02
1.699999999999999905e-03, 7.398208935542911604e+02
1.708321377875605864e-03, 7.745860467714225024e+02
1.718115421596969885e-03, 8.155037211852538803e+02
1.719999999999999958e-03, 8.233771356498344858e+02
1.727965615931246254e-03, 8.271903368295764949e+02
1.737872282797694014e-03, 8.319327339158165842e+02
1.740000000000000010e-03, 8.329512883899488997e+02
1.747835745961186585e-03, 8.667105712892592919e+02
1.757856331042779692e-03, 9.098829467416769603e+02
1.760000000000000063e-03, 9.191186630509781708e+02
1.767934365530364959e-03, 9.539934247593636201e+02
1.778070178789367727e-03, 9.985444440911082893e+02
1.780000000000000115e-03, 1.007026792755664587e+03
1.788264102073505593e-03, 1.011702170399534111e+03
1.798516468535626966e-03, 1.017502399453750968e+03
1.800000000000000168e-03, 1.018341700539436260e+03
1.808827613238584526e-03, 1.023335882026705349e+03
1.819197873166200196e-03, 1.029202808765440977e+03
1.820000000000000003e-03, 1.029656608323207593e+03
1.829627587234263506e-03, 1.073649694793477693e+03
1.840000000000000056e-03, 1.121046248115208300e+03
1.840117096301622330e-03, 1.121591509355402195e+03
1.850666743181309188e-03, 1.170716148319502281e+03
1.860000000000000108e-03, 1.214176642950866153e+03
1.861276872651757962e-03, 1.220233561786952123e+03
1.871947831468057707e-03, 1.270851868447811057e+03
1.879999999999999944e-03, 1.309047792830181152e+03
1.882679968373300551e-03, 1.310913860215247041e+03
1.893473634109963223e-03, 1.318429511443504907e+03
1.899999999999999996e-03, 1.322973833179438316e+03
1.904329181431385718e-03, 1.344074757531894875e+03
1.915246965113284218e-03, 1.397289281159397888e+03
1.920000000000000049e-03, 1.420456115624239146e+03
1.926227341965358565e-03, 1.451350904888350215e+03
1.937270670842949167e-03, 1.506138536649277512e+03
1.939999999999999884e-03, 1.519679153112696895e+03
1.948377312658757443e-03, 1.561969415975469701e+03
1.959547630394655165e-03, 1.618359298095718486e+03
1.959999999999999937e-03, 1.620642945644811789e+03
1.970781989113531973e-03, 1.768916480892107074e+03
1.979999999999999989e-03, 1.895682242542642371e+03
1.982080755971241982e-03, 1.897674390090999850e+03
1.993444300228585948e-03, 1.908554020929886065e+03
2.000000000000000042e-03, 1.914830548022871199e+03
2.004872993263397303e-03, 1.962333598588281575e+03
2.016367208582661372e-03, 2.074381833011666913e+03
2.020000000000000094e-03, 2.109795112912473087e+03
2.027927321834738662e-03, 2.153263618131994008e+03
2.039553710821626759e-03, 2.217015508227597365e+03
2.040000000000000147e-03, 2.219462680662873936e+03
2.051246755511319797e-03, 2.231698834651066591e+03
2.060000000000000199e-03, 2.241222118708588368e+03
2.063006838050221274e-03, 2.271711150229141822e+03
2.074834342775630155e-03, 2.391640843268636218e+03
2.080000000000000251e-03, 2.444020081294646388e+03
2.086729656228302875e-03, 2.544180621128441999e+03
2.098693167165092965e-03, 2.722239005254646599e+03
2.100000000000000304e-03, 2.741689193760020316e+03
2.110725266571650532e-03, 2.755691740169395871e+03
2.120000000000000356e-03, 2.767800519414877726e+03
2.122826347675194590e-03, 2.732007672402866774e+03
2.134996805957378643e-03, 2.577881074609006646e+03
2.139999999999999975e-03, 2.514520660562761350e+03
2.147237039167198755e-03, 2.625067342148696753e+03
2.159547447334010922e-03, 2.813110371952587229e+03
2.160000000000000028e-03, 2.820023170724592092e+03
2.171928432780585293e-03, 3.061929357199336664e+03
2.180000000000000080e-03, 3.225619095896709950e+03
2.184380400136273163e-03, 3.190161899015099607e+03
2.196903756350213413e-03, 3.088791454972967585e+03
2.200000000000000133e-03, 3.063728876836594281e+03
2.209498910704649557e-03, 3.352269455572105471e+03
2.220000000000000185e-03, 3.671252387072941929e+03
2.222166274828288844e-03, 3.611482768815279542e+03
2.234906262709769349e-03, 3.259974177966311345e+03
2.240000000000000237e-03, 3.119433038233623392e+03
2.247719290711183010e-03, 3.585710618325101223e+03
2.259999999999999856e-03, 4.327517038531688740e+03
2.260605777581679767e-03, 4.328676999950396748e+03
2.273566144471155827e-03, 4.353493906383950161e+03
2.279999999999999909e-03, 4.365813649492146396e+03
2.286600814944023466e-03, 4.510592713508458473e+03
2.299710214993048053e-03, 4.798127917117159996e+03
2.299999999999999961e-03, 4.804483920493749793e+03
2.312894773053264432e-03, 4.636134111274115639e+03
2.320000000000000014e-03, 4.543370663945175693e+03
2.326154920015993059e-03, 4.492746030856259495e+03
2.339491089242906434e-03, 4.383055137689510957e+03
2.340000000000000066e-03, 4.378869312319575329e+03
2.352903716580207871e-03, 5.065651374475528428e+03
2.360000000000000119e-03, 5.443341021515926514e+03
2.366393240372858392e-03, 5.557413942115676036e+03
2.379960101478921595e-03, 5.799483906559679781e+03
2.379999999999999737e-03, 5.800195805465642479e+03
2.393604743283950578e-03, 6.117541647020897472e+03
2.399999999999999790e-03, 6.266718157165759294e+03
2.407327611715501074e-03, 6.285851522743339956e+03
2.419999999999999842e-03, 6.318940808475475023e+03
2.421129155257681874e-03, 6.393829509721978866e+03
2.435009824965831890e-03, 7.314433934846802003e+03
2.439999999999999895e-03, 7.645396151742225811e+03
2.448970074481252295e-03, 7.385411356861806780e+03
2.459999999999999947e-03, 7.065724722204396130e+03
2.463010360046026265e-03, 7.188085713972985104e+03
2.477131140517945408e-03, 7.762047856930366834e+03
2.480000000000000000e-03, 7.878657327592286492e+03
2.491332877385486928e-03, 7.914660495921267284e+03
2.500000000000000052e-03, 7.942194886685773781e+03
2.505616034782915703e-03, 8.083215718789104358e+03
2.519981079505432316e-03, 8.443927615754802900e+03
2.520000000000000104e-03, 8.444402716780863557e+03
2.534428481024450334e-03, 8.652241349762645768e+03
2.540000000000000157e-03, 8.732497676506121934e+03
2.548958711502916953e-03, 8.962912652504190191e+03
2.560000000000000209e-03, 9.246890791906813320e+03
2.563572245810765045e-03, 9.480391896362627449e+03
2.578269561540413781e-03, 1.044108711085964387e+04
2.580000000000000262e-03, 1.055419782969333755e+04
2.593051139022395021e-03, 1.031224222545513476e+04
2.600000000000000314e-03, 1.018341700539436169e+04
2.607917461341033045e-03, 1.156854426201186834e+04
2.620000000000000367e-03, 1.368233464314524645e+04
2.622869014350250917e-03, 1.369731739674681739e+04
2.637906286689430200e-03, 1.377584601974863472e+04
2.639999999999999986e-03, 1.378677994576467427e+04
2.653029769799397294e-03, 1.491065508369110285e+04
2.660000000000000038e-03, 1.551186819402891706e+04
2.668239957938477441e-03, 1.541576508014470164e+04
2.680000000000000090e-03, 1.527860701817885456e+04
2.683537348198638921e-03, 1.527799125250705947e+04
2.698922440521758694e-03, 1.527531308480120242e+04
2.700000000000000143e-03, 1.527512550809154345e+04
2.714395737715938773e-03, 1.544177087078218028e+04
2.720000000000000195e-03, 1.550664592889794767e+04
2.729957745471961374e-03, 1.568215263489237259e+04
2.740000000000000248e-03, 1.585914882523851702e+04
2.745608972379791780e-03, 1.643057796856408822e+04
2.759999999999999867e-03, 1.789670260383921413e+04
2.761349929945224740e-03, 1.790545597150794856e+04
2.777181132606576855e-03, 1.800811043741060348e+04
2.779999999999999919e-03, 1.802638885459167432e+04
2.793103097751522927e-03, 1.922900832704989443e+04
2.799999999999999972e-03, 1.986201504812814528e+04
2.809116345733980464e-03, 2.031825813659242704e+04
2.820000000000000024e-03, 2.086294919823101009e+04
2.825221399891138154e-03, 2.138557694446936148e+04
2.840000000000000076e-03, 2.286481749843673606e+04
2.841418786560548967e-03, 2.287624013779454981e+04
2.857709035097326898e-03, 2.300739279969511699e+04
2.860000000000000129e-03, 2.302583733997502713e+04
2.874092677891451272e-03, 2.393413094185063528e+04
2.879999999999999748e-03, 2.431486644980315759e+04
2.890570250385173824e-03, 2.500441456953803572e+04
2.899999999999999800e-03, 2.561956235502418713e+04
2.907142291090510783e-03, 2.604570271844346644e+04
2.919999999999999853e-03, 2.681284993745116662e+04
2.923809341606833402e-03, 2.726210903662476994e+04
2.939999999999999905e-03, 2.917157302160661493e+04
2.940571946638590329e-03, 2.923618869443591757e+04
2.957430654013082881e-03, 3.114080119940646546e+04
2.959999999999999958e-03, 3.143107306827360298e+04
2.974386014698396016e-03, 3.260995005713179853e+04
2.980000000000000010e-03, 3.306999394187681901e+04
2.991438582821377441e-03, 3.424229944411206088e+04
3.000000000000000062e-03, 3.511973300578312046e+04
3.008588915685775442e-03, 3.646197683312607842e+04
3.020000000000000115e-03, 3.824525868666954193e+04
3.025837573790423566e-03, 3.916871099109167699e+04
3.040000000000000167e-03, 4.140908097851640923e+04
3.043185120847586612e-03, 4.179179113882237289e+04
3.060000000000000220e-03, 4.381219331628513464e+04
3.060632123801357816e-03, 4.393139118851747480e+04
3.078179152846207810e-03, 4.724018690488384163e+04
3.080000000000000272e-03, 4.758353911836836050e+04
3.095826781445612953e-03, 5.124431839996426424e+04
3.100000000000000325e-03, 5.220959564688725368e+04
3.113575586350784703e-03, 5.511098625906476082e+04
3.120000000000000377e-03, 5.648401965658739209e+04
3.131426147619542112e-03, 5.981362643064094300e+04
3.139999999999999996e-03, 6.231206754275153799e+04
3.149379048635244163e-03, 6.565820958582466119e+04
3.160000000000000048e-03, 6.944742246670223540e+04
3.167434876125879966e-03, 7.249177454082465556e+04
3.180000000000000101e-03, 7.763680456958732975e+04
3.185594220183218805e-03, 8.046111645354962093e+04
3.200000000000000153e-03, 8.773405420032065012e+04
3.203857674282121083e-03, 9.011025106146566395e+04
3.220000000000000206e-03, 1.000533776442823582e+05
3.222225835299908237e-03, 1.017074589094118564e+05
3.240000000000000258e-03, 1.149159442070271471e+05
3.240699303535894433e-03, 1.155856202579820965e+05
3.259278682730981560e-03, 1.333778444495143776e+05
3.259999999999999877e-03, 1.340686015748649952e+05
3.277964580087414266e-03, 1.559628639425838774e+05
3.279999999999999930e-03, 1.584435240736743144e+05
3.296757606288598305e-03, 1.846426275591482117e+05
3.299999999999999982e-03, 1.897118365453659790e+05
3.315658375519085852e-03, 2.195702697342915344e+05
3.320000000000000034e-03, 2.278491684193287801e+05
3.334667505484621968e-03, 2.600890992908173357e+05
3.340000000000000087e-03, 2.718101962918465724e+05
3.353785617432353261e-03, 3.030679876165743335e+05
3.360000000000000139e-03, 3.171586059341591317e+05
3.373013336171123283e-03, 3.458554650661753258e+05
3.379999999999999758e-03, 3.612623757202568231e+05
3.392351290091881119e-03, 3.853354895064625889e+05
3.399999999999999811e-03, 4.002431034128714819e+05
3.411800111188242196e-03, 4.170873214550996199e+05
3.419999999999999863e-03, 4.287923565063706483e+05
3.431360435077115013e-03, 4.388053053574003861e+05
3.439999999999999915e-03, 4.464201124559648451e+05
3.451032901019502643e-03, 4.512575174388620653e+05
3.459999999999999968e-03, 4.551891659883879474e+05
3.470818151941364952e-03, 4.568581300585730351e+05
3.480000000000000020e-03, 4.582746543032701011e+05
3.490716834454661664e-03, 4.587065264342812006e+05
3.500000000000000073e-03, 4.590806238884833292e+05
3.510729598878452665e-03, 4.592552594799375511e+05
3.520000000000000125e-03, 4.594061450816472643e+05
3.530857099260182631e-03, 4.599868337645118008e+05
3.540000000000000178e-03, 4.604758390559746185e+05
3.551099993397026366e-03, 4.614897803949851659e+05
3.560000000000000230e-03, 4.623027614742928417e+05
3.571458942857411948e-03, 4.637015597560458700e+05
3.580000000000000283e-03, 4.647441704230220057e+05
3.591934613002631914e-03, 4.666674380603599711e+05
3.600000000000000335e-03, 4.679671783863533055e+05
3.612527673008579347e-03, 4.703850971423282172e+05
3.620000000000000388e-03, 4.718273026956630056e+05
3.633238795887625775e-03, 4.748111189005216584e+05
3.640000000000000006e-03, 4.763349878812131938e+05
3.654068658510623534e-03, 4.797446204191918368e+05
3.660000000000000059e-03, 4.811821203002764378e+05
3.675017941629020457e-03, 4.853211407380066230e+05
3.680000000000000111e-03, 4.866942211460169055e+05
3.696087329897094261e-03, 4.912826930387225002e+05
3.700000000000000164e-03, 4.923986754240813316e+05
3.717277511894356932e-03, 4.976348923947975272e+05
3.720000000000000216e-03, 4.984599844860956073e+05
3.738589180148026332e-03, 5.045815378676123219e+05
3.740000000000000269e-03, 5.050461311937724822e+05
3.759999999999999887e-03, 5.118376869966008235e+05
3.760023031155691666e-03, 5.118457474128676113e+05
3.779999999999999940e-03, 5.188372630271461676e+05
3.781579765408042693e-03, 5.194198472650471376e+05
3.799999999999999992e-03, 5.262128421471215552e+05
3.803260087411795831e-03, 5.274501369883182924e+05
3.820000000000000045e-03, 5.338034045149886515e+05
3.825064705712687054e-03, 5.358230240970954765e+05
3.840000000000000097e-03, 5.417786737475038972e+05
3.846994332918658634e-03, 5.447041228613291169e+05
3.860000000000000150e-03, 5.501438721097983653e+05
3.869049685723117016e-03, 5.541077927161627449e+05
3.879999999999999769e-03, 5.589042218670030124e+05
3.891231484928384110e-03, 5.639533358045180794e+05
3.899999999999999821e-03, 5.678952216674921801e+05
3.913540455469241390e-03, 5.744867444742583903e+05
3.919999999999999873e-03, 5.776312646266666707e+05
3.935977326436614077e-03, 5.858756180138806812e+05
3.939999999999999926e-03, 5.879513309029880911e+05
3.958542831101407970e-03, 5.983877855687832925e+05
3.959999999999999978e-03, 5.992079233927970054e+05
3.980000000000000031e-03, 6.112408926320772152e+05
3.981237706938477693e-03, 6.120557952617950505e+05
4.000000000000000083e-03, 6.244088341598218540e+05
4.004062695650727199e-03, 6.272818983249161392e+05
4.019999999999999268e-03, 6.385524688895359868e+05
4.027018543193332592e-03, 6.439862306844197446e+05
4.040000000000000188e-03, 6.540364850028667133e+05
4.050105999798151411e-03, 6.626363684809458209e+05
4.059999999999999373e-03, 6.710558470647024224e+05
4.073325819998206525e-03, 6.835509048516817857e+05
4.080000000000000293e-03, 6.898090011500210967e+05
4.096678762652381650e-03, 7.066158496260606917e+05
4.099999999999999478e-03, 7.099625926679617260e+05
4.120000000000000398e-03, 7.326106861634632805e+05
4.120165590970187135e-03, 7.328161531274906592e+05
4.139999999999999583e-03, 7.574268900658395141e+05
4.143787072536731300e-03, 7.626104671520678094e+05
4.160000000000000503e-03, 7.848020038823920768e+05
4.167543979337795003e-03, 7.961745064729813021e+05
4.179999999999999688e-03, 8.149518812385342317e+05
4.191437087785051911e-03, 8.338008862759822514e+05
4.200000000000000608e-03, 8.479130779901824426e+05
4.215467178741451847e-03, 8.756063438520336058e+05
4.219999999999999793e-03, 8.837221499932537554e+05
4.239635037546748975e-03, 9.198980404086402850e+05
4.240000000000000713e-03, 9.205704527573883533e+05
4.259999999999999898e-03, 9.562437458670543274e+05
4.263941454043160099e-03, 9.623775746355011361e+05
4.279999999999999950e-03, 9.873684460476443637e+05
4.288387222601167809e-03, 9.966800248540089233e+05
4.300000000000000003e-03, 1.009572647007013205e+06
4.312973142145489283e-03, 1.017984273257083609e+06
4.320000000000000055e-03, 1.022540401704737102e+06
4.337700016181200366e-03, 1.026061373575845384e+06
4.340000000000000108e-03, 1.026518897357015638e+06
4.360000000000000160e-03, 1.027264810893222690e+06
4.362568652819980193e-03, 1.027062144898903091e+06
4.380000000000000213e-03, 1.025686816446147743e+06
4.387579864806511951e-03, 1.024776712848784984e+06
4.400000000000000265e-03, 1.023285444863422541e+06
4.412734469545075318e-03, 1.021347997314853827e+06
4.420000000000000318e-03, 1.020242605047109886e+06
4.438033289126224780e-03, 1.016216640170333791e+06
4.440000000000000370e-03, 1.015777568360129138e+06
4.460000000000000422e-03, 1.010454339436625596e+06
4.463477150353689984e-03, 1.009276148872011923e+06
4.480000000000000475e-03, 1.003677580051668221e+06
4.489066884771364570e-03, 9.998493587318659993e+05
4.500000000000000527e-03, 9.952331773348875577e+05
4.514803328690513567e-03, 9.881699029098055325e+05
4.519999999999999712e-03, 9.856903581855589291e+05
4.539999999999999765e-03, 9.746409155459449394e+05
4.540687323217088359e-03, 9.742156034451472806e+05
4.559999999999999817e-03, 9.622650175630645826e+05
4.566719714279209898e-03, 9.579907961813885486e+05
4.579999999999999870e-03, 9.495435797040178441e+05
4.592901352654821072e-03, 9.411128109521814622e+05
4.599999999999999922e-03, 9.364739908362400020e+05
4.619233093999504727e-03, 9.233748996044489322e+05
4.619999999999999975e-03, 9.228525826196230482e+05
4.640000000000000027e-03, 9.098856982994206483e+05
4.645715798874433533e-03, 9.063699344485413749e+05
4.660000000000000080e-03, 8.975837824058957631e+05
4.672350332774482910e-03, 8.904042233923785388e+05
4.680000000000000132e-03, 8.859572794693093747e+05
4.699137566156552127e-03, 8.754884131651598727e+05
4.700000000000000185e-03, 8.750166340199240949e+05
4.720000000000000237e-03, 8.649776996831535362e+05
4.726078374467968662e-03, 8.622046943258410320e+05
4.740000000000000289e-03, 8.558535321218243334e+05
4.753173638175141498e-03, 8.499089644364343258e+05
4.759999999999999475e-03, 8.468285875979838893e+05
4.780000000000000394e-03, 8.385295379273482831e+05
4.780424242792296816e-03, 8.383735476775529096e+05
4.799999999999999580e-03, 8.311757182454185095e+05
4.807831078910456551e-03, 8.283429907004245324e+05
4.820000000000000499e-03, 8.239411402839795919e+05
4.835395042226503688e-03, 8.187903729831035016e+05
4.839999999999999684e-03, 8.172496778961614473e+05
4.860000000000000604e-03, 8.111091644796610344e+05
4.863117033572496480e-03, 8.101068481236113003e+05
4.879999999999999789e-03, 8.046779449708693428e+05
4.890997958945068544e-03, 8.018009672883967869e+05
4.900000000000000709e-03, 7.994461056871580658e+05
4.919038729535072686e-03, 7.943994435035542119e+05
4.919999999999999894e-03, 7.941446362017000793e+05
4.940000000000000814e-03, 7.889885197623876156e+05
4.947240261757347018e-03, 7.871755030980175361e+05
4.959999999999999999e-03, 7.839803675017859787e+05
4.975603477280650215e-03, 7.806978601317917928e+05
4.980000000000000919e-03, 7.797729625612667296e+05
5.000000000000000104e-03, 7.789878820365773281e+05
5.000000000000000104e-03, 7.789878820365773281e+05
5.004129303057798864e-03, 7.775112655413455795e+05
5.019999999999999289e-03, 7.718359899397116387e+05
5.032818671355967013e-03, 7.697300904464627383e+05
5.040000000000000209e-03, 7.685503147948089754e+05
5.059999999999999394e-03, 7.656545687796850689e+05
5.061672519787146184e-03, 7.654269663905182388e+05
5.080000000000000314e-03, 7.629328982689272380e+05
5.090691791338773642e-03, 7.608604754859769018e+05
5.099999999999999499e-03, 7.610537531992992153e+05
5.099999999999999499e-03, 7.610537531992992153e+05
5.119877434404583594e-03, 7.593695133006203687e+05
5.120000000000000419e-03, 7.593591281642991817e+05
5.139999999999999604e-03, 7.580753213196018478e+05
5.149230402815563323e-03, 7.580893807060761610e+05
5.160000000000000524e-03, 7.581057845328660915e+05
5.178751655871166072e-03, 7.581131289917612448e+05
5.179999999999999709e-03, 7.581136179305623518e+05
5.200000000000000629e-03, 7.590040141353930812e+05
5.200000000000000629e-03, 7.590040141353930812e+05
5.208442158370621064e-03, 7.595650236190960277e+05
5.219999999999999814e-03, 7.603330806112253340e+05
5.238302880644508074e-03, 7.623729703669246519e+05
5.240000000000000734e-03, 7.625621174446283840e+05
5.259999999999999919e-03, 7.654726598776229657e+05
5.268334798586423069e-03, 7.668771158487743232e+05
5.279999999999999971e-03, 7.688427616421433631e+05
5.298538893684918809e-03, 7.730388858831205871e+05
5.300000000000000024e-03, 7.888231480332402280e+05
5.300000000000000024e-03, 7.888231480332402280e+05
5.320000000000000076e-03, 7.774455730678969994e+05
5.328916153055536509e-03, 7.793701570296760183e+05
5.340000000000000129e-03, 7.817626455761665711e+05
5.359467569473103793e-03, 7.855208546912254533e+05
5.360000000000000181e-03, 7.856236402629981749e+05
5.380000000000000233e-03, 7.885550717565169325e+05
5.390194141404163614e-03, 7.898096788232161198e+05
5.400000000000000286e-03, 8.084066422743832227e+05
5.400000000000000286e-03, 8.084066422743832227e+05
5.420000000000000338e-03, 7.922950839678144548e+05
5.421096873039595726e-03, 7.923385702630237211e+05
5.440000000000000391e-03, 7.930879978902003495e+05
5.452176774327447198e-03, 7.925485398054540856e+05
5.460000000000000443e-03, 7.922019535729787312e+05
5.480000000000000496e-03, 7.915265406160396524e+05
5.483434861005945932e-03, 7.913238439861093648e+05
5.499999999999999681e-03, 8.138029829097201582e+05
5.499999999999999681e-03, 8.138029829097201582e+05
5.514872154636691129e-03, 7.954607835593634518e+05
5.519999999999999733e-03, 7.891364839410983259e+05
5.539999999999999786e-03, 7.876559717764677480e+05
5.546489682638016359e-03, 7.868513466705622850e+05
5.559999999999999838e-03, 7.851762662167784292e+05
5.578288478318612839e-03, 7.839840169720493723e+05
5.579999999999999891e-03, 7.838724406890792307e+05
5.599999999999999943e-03, 8.115400013529659482e+05
5.599999999999999943e-03, 8.115400013529659482e+05
5.610269580911248985e-03, 7.954463898560223170e+05
5.619999999999999996e-03, 7.801977067919189576e+05
5.640000000000000048e-03, 7.778198354022832355e+05
5.642434035606784005e-03, 7.775859497035891982e+05
5.660000000000000100e-03, 7.758980418340857141e+05
5.674782893588276901e-03, 7.751839400791671360e+05
5.680000000000000153e-03, 7.749319227848558221e+05
5.700000000000000205e-03, 7.719552316602023784e+05
5.707317212065381694e-03, 7.720354777451948030e+05
5.720000000000000258e-03, 7.721745667957030237e+05
5.740000000000000310e-03, 7.708777042881784728e+05
5.740038054308884904e-03, 7.708766145870429464e+05
5.759999999999999495e-03, 7.703049958788154181e+05
5.772946489685439053e-03, 7.700824462900416693e+05
5.780000000000000415e-03, 7.699611967576929601e+05
5.799999999999999600e-03, 8.026621506303143688e+05
5.799999999999999600e-03, 8.026621506303143688e+05
5.806043593692523409e-03, 7.916354393985146889e+05
5.820000000000000520e-03, 7.661715730276514078e+05
5.839330447993605969e-03, 7.662599031616090797e+05
5.839999999999999705e-03, 7.662629626674434403e+05
5.860000000000000625e-03, 7.663369447567987954e+05
5.872808140453482373e-03, 7.650621803852840094e+05
5.879999999999999810e-03, 7.643463913643768756e+05
5.900000000000000730e-03, 7.656624021773820277e+05
5.906477765173816057e-03, 7.649176090089975623e+05
5.919999999999999915e-03, 7.633628647647106554e+05
5.940000000000000835e-03, 7.592207381383284228e+05
5.940340422528906511e-03, 7.592951529081339249e+05
5.960000000000000020e-03, 7.635926444304733304e+05
5.974397219201663979e-03, 7.624397909612365765e+05
5.980000000000000940e-03, 7.619911497903089039e+05
6.000000000000000125e-03, 7.963954324731486849e+05
6.000000000000000125e-03, 7.963954324731486849e+05
6.008649268219766297e-03, 7.960378463628080208e+05
6.043097688992014362e-03, 7.946136476354318438e+05
6.077743607344961684e-03, 7.931812837789498735e+05
6.112588155559654964e-03, 7.917407079815437319e+05
6.147632472408691255e-03, 7.902918731630148832e+05
6.182877703193382680e-03, 7.888347319732487667e+05
6.218324999781233396e-03, 7.873692367906650761e+05
6.250000000000000347e-03, 7.860596994014343945e+05
6.253975520643564011e-03, 7.858399764597709291e+05
6.289830430893358047e-03, 7.838583124063047580e+05
6.325890902323354735e-03, 7.818652871975948801e+05
6.362158113444356042e-03, 7.798608356985601131e+05
6.398633249523729728e-03, 7.778448924006907037e+05
6.435317502624127509e-03, 7.758173914199084975e+05
6.472212071642487706e-03, 7.737782664944115095e+05
6.500000000000000569e-03, 7.722424562424058095e+05
6.509318162349164542e-03, 7.717071751848773565e+05
6.546636987427387026e-03, 7.695633983965942170e+05
6.584169766512841006e-03, 7.674073310382436030e+05
6.621917726233577349e-03, 7.652389026462795446e+05
6.659882100250051097e-03, 7.630580423531802371e+05
6.698064129295490214e-03, 7.608646788851291640e+05
6.736465061216390972e-03, 7.586587405596885365e+05
6.749999999999999924e-03, 7.578812271322342567e+05
6.775086151013348136e-03, 7.567240027688198024e+05
6.813928660882048217e-03, 7.549321974523203680e+05
6.852993860254508185e-03, 7.531301194670847617e+05
6.892283025840575256e-03, 7.513177099184765248e+05
6.931797441669663475e-03, 7.494949095742077334e+05
6.971538399132708001e-03, 7.476616588624033611e+05
7.000000000000000146e-03, 7.463487249680055538e+05
7.011507197024345779e-03, 7.456876949964754749e+05
7.051705141585411923e-03, 7.433785274300777819e+05
7.092133546545573153e-03, 7.410561210853110533e+05
7.132793733166319441e-03, 7.387204000624195905e+05
7.173687030284087510e-03, 7.363712880265052663e+05
7.214814774353740801e-03, 7.340087082050300669e+05
7.250000000000000368e-03, 7.319874958578340011e+05
7.256178309492222062e-03, 7.317240002342924709e+05
7.297778987522470472e-03, 7.299497937768249540e+05
7.339618168017611986e-03, 7.281654155473246938e+05
7.381697218345410760e-03, 7.263708072296094615e+05
7.424017513712940011e-03, 7.245659101731622359e+05
7.466580437211509623e-03, 7.227506653912154725e+05
7.499999999999999722e-03, 7.213253712154339300e+05
7.509387379861884315e-03, 7.208351373501948547e+05
7.552439740659761154e-03, 7.185868289241873426e+05
7.595738926621472577e-03, 7.163256306337144924e+05
7.639286352829947023e-03, 7.140514685793938115e+05
7.683083442481013041e-03, 7.117642684381658910e+05
7.727131626929844774e-03, 7.094639554608685430e+05
7.749999999999999944e-03, 7.082697083880053833e+05
7.771432345737808167e-03, 7.072437256296417909e+05
7.815987046719440751e-03, 7.051108580672004027e+05
7.860797185989828670e-03, 7.029657624787979294e+05
7.905864228012163264e-03, 7.008083687594629591e+05
7.951189645645596882e-03, 6.986386064023030922e+05
7.996774920193381458e-03, 6.964564044962003827e+05
8.000000000000000167e-03, 6.963020174628623063e+05
8.042621541451307199e-03, 6.938907234072436113e+05
8.088731007756370245e-03, 6.912821016112400685e+05
8.135104826035712694e-03, 6.886585242241793312e+05
8.181744511855933849e-03, 6.860199055035799975e+05
8.228651589472557593e-03, 6.833661592153883539e+05
8.250000000000000389e-03, 6.821583827331478242e+05
8.275827591879903952e-03, 6.812367127611234318e+05
8.323274060861130669e-03, 6.795435628173761070e+05
8.370992547038689363e-03, 6.778407058098461712e+05
8.418984609924927420e-03, 6.761280860865892610e+05
8.467251817973127023e-03, 6.744056476765995612e+05
8.500000000000000611e-03, 6.732370131344050169e+05
8.515795748628702047e-03, 6.723227535420377972e+05
8.564617988380799143e-03, 6.694969171690086368e+05
8.613720132814131278e-03, 6.666548798835831694e+05
8.663103786661102701e-03, 6.637965488036810420e+05
8.712770563854270456e-03, 6.609218305147161009e+05
8.750000000000000833e-03, 6.587669868340049870e+05
8.762722087579109462e-03, 6.583296025811511790e+05
8.812959990327041276e-03, 6.566024278999745147e+05
8.863485913948762965e-03, 6.548653510864705313e+05
8.914301509707961077e-03, 6.531183153703387361e+05
8.965408438335214711e-03, 6.513612636558078229e+05
9.000000000000001055e-03, 6.501720088059477275e+05
9.016808370082337459e-03, 6.492210830185620580e+05
9.068502984776891096e-03, 6.462964840276296018e+05
9.120493971877158962e-03, 6.433551179044956807e+05
9.172783030527285886e-03, 6.403968885208636057e+05
9.225371869612883011e-03, 6.374216991973179393e+05
9.249999999999999542e-03, 6.360283740762333618e+05
9.278262207816804358e-03, 6.347000393945795950e+05
9.331455773675379622e-03, 6.321999212570021627e+05
9.384954305634875954e-03, 6.296854695949099259e+05
9.438759552108294537e-03, 6.271566022322167410e+05
9.492873271532534935e-03, 6.246132365217092447e+05
9.499999999999999764e-03, 6.242782775315473555e+05
9.547297232425875149e-03, 6.225698699416978052e+05
9.602033213445753529e-03, 6.205927697898278711e+05
9.657083003446875064e-03, 6.186043346481960034e+05
9.712448401539730547e-03, 6.166044995317307767e+05
9.749999999999999986e-03, 6.152481107425759546e+05
9.768131217149322171e-03, 6.141828929826900130e+05
9.824133270074381780e-03, 6.108927453398397192e+05
9.880456390546753925e-03, 6.075837348235980608e+05
9.937102419291288929e-03, 6.042557532904912950e+05
9.994073207585970134e-03, 6.009086919770445675e+05
1.000000000000000021e-02, 6.005604900617187377e+05
1.005137061732238636e-02, 5.981460512093261350e+05
1.010899652106663285e-02, 5.954376114794475725e+05
1.016695280212047935e-02, 5.927136438884329982e+05
1.022524135458292675e-02, 5.899740594128981465e+05
1.025000000000000043e-02, 5.888103935170330806e+05
1.028386408341210208e-02, 5.870419212970797671e+05
1.034282290448754540e-02, 5.839629353424250148e+05
1.040211974467276056e-02, 5.808662971336646006e+05
1.046175654187827229e-02, 5.777519054679729743e+05
1.050000000000000065e-02, 5.757547306896043010e+05
1.052173524512487086e-02, 5.749128855285329046e+05
1.058205781460739778e-02, 5.725764838486571098e+05
1.064272622175872242e-02, 5.702266872534573777e+05
1.070374244931424426e-02, 5.678634189480232308e+05
1.075000000000000087e-02, 5.660717807592613390e+05
1.076510849137664663e-02, 5.654208512407541275e+05
1.082682635348107721e-02, 5.627618181671389611e+05
1.088889805266070494e-02, 5.600875404876101529e+05
1.095132561751262050e-02, 5.573979308027246734e+05
1.099999999999999936e-02, 5.553008589266325580e+05
1.101411108826415124e-02, 5.546314913417982170e+05
1.107725651683952491e-02, 5.516361516325144330e+05
1.114076396692694100e-02, 5.486236392246662872e+05
1.120463551404600813e-02, 5.455938556647879304e+05
1.124999999999999958e-02, 5.434419651917184237e+05
1.126887324561557345e-02, 5.424645676912275376e+05
1.133347926102195279e-02, 5.391187860879424261e+05
1.139845567168752509e-02, 5.357538226540436735e+05
1.146380460113976749e-02, 5.323695674174313899e+05
1.149999999999999981e-02, 5.304950995545182377e+05
1.152952818508061125e-02, 5.288374064327492379e+05
1.159562857145627832e-02, 5.251265736964303069e+05
1.166210792052745776e-02, 5.213944662406512653e+05
1.172896840493991774e-02, 5.176409620944904746e+05
1.175000000000000003e-02, 5.164602620150324656e+05
1.179621220979550078e-02, 5.139544271387585322e+05
1.186384153272354927e-02, 5.102872595914409030e+05
1.193185858395271262e-02, 5.065990676632561372e+05
1.200000000000000025e-02, 5.029041321125522372e+05
1.200026558638319155e-02, 5.028897770505923545e+05
1.206906477565938308e-02, 4.991711503161120927e+05
1.213825840024294195e-02, 4.954312041780977161e+05
1.220784872148626861e-02, 4.916698164094476961e+05
1.225000000000000047e-02, 4.893915210861635860e+05
1.227783801370640679e-02, 4.878989788730069995e+05
1.234822856425937289e-02, 4.841249715312599437e+05
1.241902267361493124e-02, 4.803293272812652867e+05
1.249022265543173887e-02, 4.765119220756234135e+05
1.250000000000000069e-02, 4.759877072500035283e+05
1.256183083663298637e-02, 4.725784528576211305e+05
1.263384955748243776e-02, 4.686074546670715790e+05
1.270628117166091621e-02, 4.646136901923792320e+05
1.275000000000000092e-02, 4.622031032480433933e+05
1.277912804634321817e-02, 4.605564650764083490e+05
1.285239256227548900e-02, 4.564147472578176530e+05
1.292607711385301839e-02, 4.522492843957461300e+05
1.300000000000000114e-02, 4.480703482373519801e+05
1.300018410919849890e-02, 4.480597080020251451e+05
1.307471597024072174e-02, 4.437522831296813092e+05
1.314967513279373564e-02, 4.394201631923030363e+05
1.322506404663644809e-02, 4.350632066096527851e+05
1.324999999999999963e-02, 4.336220813749975059e+05
1.330088517559268116e-02, 4.307432760280364309e+05
1.337714099761172504e-02, 4.264291380574305658e+05
1.345383400484927335e-02, 4.220902665346656577e+05
1.349999999999999985e-02, 4.194784466452830820e+05
1.353096670374890481e-02, 4.176982192998403334e+05
1.360854161512398131e-02, 4.132385590250495006e+05
1.368656127424004547e-02, 4.087533308985186159e+05
1.375000000000000007e-02, 4.051063378160886932e+05
1.376502823089766243e-02, 4.042306161252732854e+05
1.384394504951576461e-02, 3.996319930202231626e+05
1.392331430921544752e-02, 3.950070053702273290e+05
1.400000000000000029e-02, 3.905383940444828477e+05
1.400313860390427385e-02, 3.903612387412928510e+05
1.408342054236103036e-02, 3.858298064287860179e+05
1.416416274832100163e-02, 3.812723947854787693e+05
1.424536786056170706e-02, 3.766888548682595720e+05
1.425000000000000051e-02, 3.764273984718370484e+05
1.432703853298914441e-02, 3.718510580148487352e+05
1.440917743472451898e-02, 3.669717389972195961e+05
1.449178725019149676e-02, 3.620644461659925873e+05
1.450000000000000074e-02, 3.615765820056369412e+05
1.457487067920389644e-02, 3.572919335339675308e+05
1.465843043705395560e-02, 3.525100323602075223e+05
1.474246925460105141e-02, 3.477007158828790998e+05
1.475000000000000096e-02, 3.472697514905798016e+05
1.482698987836096605e-02, 3.428504248743322096e+05
1.491199507059562911e-02, 3.379710080398154678e+05
1.499748760940341000e-02, 3.330636168309033965e+05
1.499999999999999944e-02, 3.329194020994310267e+05
1.508347028880989774e-02, 3.279028738109483966e+05
1.516994591885921680e-02, 3.227057258126378292e+05
1.524999999999999967e-02, 3.178945101288651349e+05
1.525691732570586684e-02, 3.174974459659388522e+05
1.534438735170708286e-02, 3.124765442284576711e+05
1.543235885551573136e-02, 3.074268569639822235e+05
1.549999999999999989e-02, 3.035441607377165928e+05
1.552083471217372869e-02, 3.022956303521540831e+05
1.560981781320599886e-02, 2.969632742094830610e+05
1.569931106671500903e-02, 2.916003469284556340e+05
1.575000000000000011e-02, 2.885627876432421035e+05
1.578931739747574739e-02, 2.863264466669193935e+05
1.587983974703136361e-02, 2.811776104625620646e+05
1.597088107378927258e-02, 2.759992552651436999e+05
1.600000000000000033e-02, 2.743429948803677689e+05
1.606244435311785304e-02, 2.706444664026162354e+05
1.615453257744368931e-02, 2.651901554340668954e+05
1.624714875634935413e-02, 2.597045741432071954e+05
1.625000000000000056e-02, 2.595356972902590642e+05
1.634029591667177789e-02, 2.544940502440541168e+05
1.643397710260117300e-02, 2.492633876434103295e+05
1.650000000000000078e-02, 2.455770177839332609e+05
1.652819537578050987e-02, 2.441634779971186363e+05
1.660000000000000017e-02, 2.405636432582006382e+05
1.662295381540558961e-02, 2.392280815380077693e+05
1.669999999999999957e-02, 2.347451695247765747e+05
1.671825551832566495e-02, 2.338005570128172694e+05
1.680000000000000243e-02, 2.295707751575057337e+05
1.681410359914465441e-02, 2.288244274526246591e+05
1.691050119032293589e-02, 2.237231678242087946e+05
1.700000000000000122e-02, 2.189869844920701871e+05
1.700745144227972655e-02, 2.186130915046254813e+05
1.710495752349602827e-02, 2.137205031128206756e+05
1.720302262061817328e-02, 2.087998648322535737e+05
1.725000000000000144e-02, 2.064426684587158379e+05
1.730164993856199429e-02, 2.039139527727554087e+05
1.740084270061754632e-02, 1.990576005615604809e+05
1.750000000000000167e-02, 1.942029845580014808e+05
1.750060414855445293e-02, 1.941760879789996252e+05
1.760093754272785624e-02, 1.897092643095109088e+05
1.770184616218496362e-02, 1.852168317195455602e+05
1.775000000000000189e-02, 1.830730319976185565e+05
1.780333330477221546e-02, 1.806150871922564111e+05
1.790540228724307042e-02, 1.759110860746743274e+05
1.800000000000000211e-02, 1.715514095524127479e+05
1.800805644536639105e-02, 1.712390183165679628e+05
1.811129913403545719e-02, 1.672357501705661998e+05
1.821513372737763523e-02, 1.632095307322851731e+05
1.831956361886461285e-02, 1.591602284187790647e+05
1.842459222142334499e-02, 1.550877108927178779e+05
1.849999999999999908e-02, 1.521637502536811226e+05
1.853022296754755840e-02, 1.511128498594069388e+05
1.863645930940993622e-02, 1.474188441872724507e+05
1.874330471897495479e-02, 1.437036602675738395e+05
1.885076268811234843e-02, 1.399671766824763035e+05
1.895883672871121958e-02, 1.362092713180399733e+05
1.899999999999999953e-02, 1.347779592551552632e+05
1.906753037279482199e-02, 9.522571127676413744e+04
1.907000000000000015e-02, 9.377926127818103123e+04
1.917684717263598224e-02, 9.130438763073830341e+04
1.928679070087321520e-02, 8.875779389289360552e+04
1.939736455062745016e-02, 8.619660017946359585e+04
1.950857233561949233e-02, 8.362072278676039423e+04
1.962041769028810209e-02, 8.103007753121142741e+04
1.967999999999999958e-02, 7.964998777757682547e+04
1.973290426990878879e-02, 7.849709384336762014e+04
1.984603575071324649e-02, 7.603172387961173081e+04
1.995981583000954948e-02, 7.355221960744792887e+04
2.000000000000000042e-02, 7.267652307268626464e+04
2.007424822630292371e-02, 7.105524431477971666e+04
2.018933667941731278e-02, 6.854218139589707425e+04
2.030508495061758567e-02, 6.601471073827114014e+04
2.032999999999999738e-02, 6.547066756946744135e+04
2.042149682273246974e-02, 6.352173842487556249e+04
2.053857610027817401e-02, 6.102788990180981637e+04
2.065632660958272721e-02, 5.851974379880054039e+04
2.066000000000000128e-02, 5.844149870317986642e+04
2.077475219891102357e-02, 5.666767013823687739e+04
2.089385673859060072e-02, 5.482656350409005245e+04
2.101000000000000090e-02, 5.303123202749343181e+04
2.101364412113812183e-02, 5.297628340907701204e+04
2.113411826138658287e-02, 5.115968969260889571e+04
2.125528309661326581e-02, 4.933268119206475239e+04
2.137714258666839617e-02, 4.749519819804117287e+04
2.137999999999999970e-02, 4.745211211257222749e+04
2.149970071410460884e-02, 4.603357959600734466e+04
2.162296148430702461e-02, 4.457285806350125495e+04
2.174692892562421487e-02, 4.310376201157543255e+04
2.175000000000000197e-02, 4.306736775198032410e+04
2.187160708949982199e-02, 4.180599131663150911e+04
2.199700005060498814e-02, 4.050534571326065634e+04
2.212311190697149876e-02, 3.919724332800419506e+04
2.213999999999999996e-02, 3.902207062490154203e+04
2.224994678012573793e-02, 3.813736844525708148e+04
2.237750881522336532e-02, 3.711092264701094973e+04
2.250580218118479470e-02, 3.607859209244447993e+04
2.254000000000000101e-02, 3.580341454917946248e+04
2.263483107083143903e-02, 3.505162335053012794e+04
2.276459970102273980e-02, 3.402285806101850903e+04
2.289511231279398040e-02, 3.298819471722097660e+04
2.296000000000000124e-02, 3.247378533942424474e+04
2.302637317149488355e-02, 3.204916448817254786e+04
2.315838656692901024e-02, 3.120461180094427982e+04
2.329115681349399128e-02, 3.035521717586347222e+04
2.339000000000000107e-02, 2.972287014393283607e+04
2.342468825032246668e-02, 2.954302050902615520e+04
2.355898524142393050e-02, 2.884672523341747365e+04
2.369405217582735979e-02, 2.814643800028801707e+04
2.382989346772463463e-02, 2.744213592319091185e+04
2.384000000000000008e-02, 2.738973615891914960e+04
2.396651355661481506e-02, 2.693705990540530183e+04
2.410391690744922988e-02, 2.644541904303239426e+04
2.424210801077738425e-02, 2.595095953531345367e+04
2.430999999999999828e-02, 2.570803623011806121e+04
2.438109138289373812e-02, 2.547004592946169942e+04
2.452087156598528259e-02, 2.500210837577138955e+04
2.466145312828001146e-02, 2.453148807109576592e+04
2.480000000000000260e-02, 2.406767923360383793e+04
2.480284066419619418e-02, 2.405917647714790655e+04
2.494503879449253697e-02, 2.363354500968355933e+04
2.508805216641919397e-02, 2.320547333790200355e+04
2.523188545386968046e-02, 2.277494747177290265e+04
2.529999999999999957e-02, 2.257106508481959463e+04
2.537654335753355972e-02, 2.242830627088803521e+04
2.552203060505010487e-02, 2.215696219131166072e+04
2.566835195116281415e-02, 2.188406245844116347e+04
2.581551217787477967e-02, 2.160959815350015560e+04
2.582999999999999879e-02, 2.158257733327887399e+04
2.596351609460498602e-02, 2.130397056093189531e+04
2.611236853834548663e-02, 2.099336157383415411e+04
2.626207437381947868e-02, 2.068097182227413214e+04
2.638000000000000067e-02, 2.043489753299571748e+04
2.641263849364029748e-02, 2.039302342250560469e+04
2.656406581847130244e-02, 2.019874716082890154e+04
2.671636129718670677e-02, 2.000335708636174604e+04
2.686952990703330227e-02, 1.980684681346071375e+04
2.694999999999999826e-02, 1.970360633915534345e+04
2.702357665379313129e-02, 1.961037555049633738e+04
2.717850657194706768e-02, 1.941406003855449671e+04
2.733432472483939349e-02, 1.921661902251719221e+04
2.749103620484322219e-02, 1.901804604971314257e+04
2.755000000000000157e-02, 1.894333157383808430e+04
2.764864613352694886e-02, 1.889594537468672206e+04
2.780715966182164059e-02, 1.881980094457678933e+04
2.796658197018936365e-02, 1.874321996787363969e+04
2.812691826879249249e-02, 1.866619994179502100e+04
2.818000000000000019e-02, 1.864070130949828672e+04
2.828817379766398674e-02, 1.860785673179160221e+04
2.845035382687864309e-02, 1.855861435806484587e+04
2.861346365672533254e-02, 1.850908967097042841e+04
2.877750861788021253e-02, 1.845928105196661636e+04
2.882999999999999799e-02, 1.844334320642365128e+04
2.894249407158095214e-02, 1.841058515272734076e+04
2.910842540980193224e-02, 1.836226627146583269e+04
2.927530805543048301e-02, 1.831367037134723432e+04
2.944314746244407546e-02, 1.826479586418396866e+04
2.952000000000000110e-02, 1.824241655550952783e+04
2.961194911608864416e-02, 1.823201259781610497e+04
2.978171853305775288e-02, 1.821280334484100240e+04
2.995246126167295034e-02, 1.819348396255069747e+04
3.012418288206508005e-02, 1.817405381955853227e+04
3.023999999999999952e-02, 1.816094921946637260e+04
3.029688900635665524e-02, 1.816481920077544783e+04
3.047058527884526427e-02, 1.817663521534551546e+04
3.064527737618804107e-02, 1.818851897276819000e+04
3.082097100758717650e-02, 1.820047086142265834e+04
3.099767191497651911e-02, 1.821249127191473599e+04
3.099999999999999978e-02, 1.821264964426299412e+04
3.117538587320921317e-02, 1.822354783208980371e+04
3.135411869024644360e-02, 1.823465399346554113e+04
3.153387620734724589e-02, 1.824582382800693813e+04
3.171466429925939856e-02, 1.825705770076109548e+04
3.178999999999999881e-02, 1.826173893649412275e+04
3.189648887441141195e-02, 1.825090355754108896e+04
3.207935587510567926e-02, 1.823229660670721933e+04
3.226327127771260600e-02, 1.821358297963997393e+04
3.244824109286596064e-02, 1.819476206474968785e+04
3.263000000000000622e-02, 1.817626786385056039e+04
3.263427136565931475e-02, 1.817581582524790429e+04
3.282136817584360711e-02, 1.815601537092408762e+04
3.300953763802581820e-02, 1.813610139784562853e+04
3.319878590186883111e-02, 1.811607325519373990e+04
3.338911915229240274e-02, 1.809593028841839623e+04
3.350999999999999812e-02, 1.808313746901489867e+04
3.358054360967528684e-02, 1.808709873173554661e+04
3.377306553005852974e-02, 1.809790948992656558e+04
3.396669120534994563e-02, 1.810878222769576314e+04
3.416142696352970215e-02, 1.811971730038065652e+04
3.435727916885716882e-02, 1.813071506535598382e+04
3.443999999999999839e-02, 1.813536012032461076e+04
3.455425422207893810e-02, 1.812363989846689583e+04
3.475235856063790818e-02, 1.810331831422572213e+04
3.495159865888376738e-02, 1.808288022351971085e+04
3.515198102828454019e-02, 1.806232495840111733e+04
3.535351221763940316e-02, 1.804165184709275491e+04
3.542000000000000010e-02, 1.803483151655341499e+04
3.555619881329270815e-02, 1.802183114893374295e+04
3.576004743934923374e-02, 1.800237351187046079e+04
3.596506475789067181e-02, 1.798280432147149622e+04
3.617125746919335610e-02, 1.796312293818608669e+04
3.637863231194722602e-02, 1.794332871879683444e+04
3.647000000000000242e-02, 1.793460754491485204e+04
3.658719606347607400e-02, 1.776578493239666932e+04
3.679695553995903506e-02, 1.746362339411658468e+04
3.700791759665333913e-02, 1.715972952177151456e+04
3.722008912811833325e-02, 1.685409338364970972e+04
3.743347706844090544e-02, 1.654670499109942466e+04
3.756999999999999923e-02, 1.635004174754983615e+04
3.764808839146194935e-02, 1.642866387431202020e+04
3.786393011100439715e-02, 1.664598087517126987e+04
3.808100928110238342e-02, 1.686454378457874191e+04
3.829933299623181076e-02, 1.708435974550118772e+04
3.851890839154218510e-02, 1.730543594185696566e+04
3.873974264308983895e-02, 1.752777959875085435e+04
3.874999999999999972e-02, 1.753810706484584443e+04
3.896184296807241043e-02, 1.751598106193772401e+04
3.918521662506474490e-02, 1.749265073273595044e+04
3.940987091425610100e-02, 1.746918664751660617e+04
3.963581317768873763e-02, 1.744558803943786916e+04
3.986305079949786084e-02, 1.742185413726149636e+04
4.000000000000000083e-02, 1.740755043657156057e+04
4.009159120615295169e-02, 1.738547788403036611e+04
4.032144186670044705e-02, 1.733008620403555324e+04
4.055261029300793324e-02, 1.727437695584618996e+04
4.078510404000950523e-02, 1.721834831879972626e+04
4.101893070595277746e-02, 1.716199846179547603e+04
4.125409793264716435e-02, 1.710532554323481236e+04
4.132999999999999868e-02, 1.708703391415818260e+04
4.149061340571363887e-02, 1.704822130711502905e+04
4.172848485483589970e-02, 1.699073911227241115e+04
4.196772005401300937e-02, 1.693292736402328228e+04
4.220832682181342721e-02, 1.687478417299220018e+04
4.245031302163056880e-02, 1.681630763897165889e+04
4.269368656193976708e-02, 1.675749585086000297e+04
4.275000000000000328e-02, 1.674388757617726515e+04
4.293845539655675309e-02, 1.667528555295812839e+04
4.318462752489756612e-02, 1.658567333503867121e+04
4.343221099224003900e-02, 1.649554735782799253e+04
4.368121388998664339e-02, 1.640490467587273815e+04
4.393164435592909062e-02, 1.631374232683281662e+04
4.418351057451407743e-02, 1.622205733138467440e+04
4.427999999999999992e-02, 1.618693299995915731e+04
4.443682077711091916e-02, 1.613916035218559591e+04
4.469158324228049428e-02, 1.606155151910436507e+04
4.494780629604584743e-02, 1.598349774380429153e+04
4.520549831216423564e-02, 1.590499647536984594e+04
4.546466771240086080e-02, 1.582604514826073319e+04
4.572532296680405922e-02, 1.574664118222806428e+04
4.592000000000000248e-02, 1.568733630242955587e+04
4.598747259398212189e-02, 1.566687322416796087e+04
4.625112516138173147e-02, 1.558691271276390580e+04
4.651628928556789805e-02, 1.550649377664257190e+04
4.678297363250562280e-02, 1.542561378759138643e+04
4.705118691784308110e-02, 1.534427010232986868e+04
4.732093790719642951e-02, 1.526246006242325166e+04
4.759223541643641670e-02, 1.518018099419556893e+04
4.768999999999999628e-02, 1.515053096584177729e+04
4.786508831197631986e-02, 1.508683072065071428e+04
4.813950551106181003e-02, 1.498699285786547807e+04
4.841549598206237870e-02, 1.488658261074680922e+04
4.869306874476441588e-02, 1.478559669773582573e+04
4.897223287066601594e-02, 1.468403181846001462e+04
4.925299748327340715e-02, 1.458188465362537136e+04
4.953537175839915763e-02, 1.447915186490791893e+04
4.959000000000000213e-02, 1.445927713800552556e+04
4.981936492446206038e-02, 1.437668938933938443e+04
5.010498626278868384e-02, 1.427384531516923926e+04
5.039224510791675410e-02, 1.417041162163826812e+04
5.068115084790019570e-02, 1.406638492837678496e+04
5.097171292461592784e-02, 1.396176183563498125e+04
5.126394083407247171e-02, 1.385653892417180577e+04
5.155784412672033412e-02, 1.375071275514321133e+04
5.165999999999999759e-02, 1.371392934718762081e+04
5.185343240776400797e-02, 1.365031313242763281e+04
5.215071533747599880e-02, 1.355254246969509950e+04
5.244970263151248202e-02, 1.345421127417414027e+04
5.275040406123083364e-02, 1.335531633225243058e+04
5.305282945400899980e-02, 1.325585441189355515e+04
5.335698869356662183e-02, 1.315582226253139015e+04
5.366289172028811116e-02, 1.305521661496385968e+04
5.390999999999999959e-02, 1.297394743379179090e+04
5.397054853154745202e-02, 1.295639260665970141e+04
5.427996918203498167e-02, 1.286668232151182383e+04
5.459116378408596787e-02, 1.277645771483968383e+04
5.490414250801110146e-02, 1.268571583796655614e+04
5.521891558242884857e-02, 1.259445372531054090e+04
5.553549329459984280e-02, 1.250266839428762796e+04
5.585388599076294980e-02, 1.241035684521425719e+04
5.617410407647345505e-02, 1.231751606120926408e+04
5.636000000000000038e-02, 1.226361928256466308e+04
5.649615801694316680e-02, 1.221884061481318167e+04
5.682005833738239253e-02, 1.211231861075373490e+04
5.714581562334392767e-02, 1.200518590125059563e+04
5.747344052106902190e-02, 1.189743898504463505e+04
5.780294373783530226e-02, 1.178907434080352323e+04
5.813433604230670848e-02, 1.168008842700663990e+04
5.846762826488541287e-02, 1.157047768182933578e+04
5.880283129806579412e-02, 1.146023852302652813e+04
5.904000000000000220e-02, 1.138224018886016893e+04
5.913995609679043031e-02, 1.135580633715654949e+04
5.947901367880808338e-02, 1.126614099277207060e+04
5.982001512503377916e-02, 1.117596158451497831e+04
6.016297157991106620e-02, 1.108526516518567587e+04
6.050789425177602321e-02, 1.099404877068789392e+04
6.085479441322373673e-02, 1.090230941993177112e+04
6.120368340147661762e-02, 1.081004411473644723e+04
6.155457261875496577e-02, 1.071724983973207418e+04
6.190747353264958175e-02, 1.062392356226127413e+04
6.199000000000000343e-02, 1.060209905660717232e+04
6.226239767649657808e-02, 1.053039636615600466e+04
6.261935664975425142e-02, 1.043643477627591346e+04
6.297836211838224452e-02, 1.034193449155107919e+04
6.333942581522272741e-02, 1.024689242356915020e+04
6.370255954038389623e-02, 1.015130546621146641e+04
6.406777516162563690e-02, 1.005517049555155063e+04
6.443508461474729831e-02, 9.958484369753039573e+03
6.480449990397783855e-02, 9.861243928966978274e+03
6.517603310236819159e-02, 9.763445995228545144e+03
6.526000000000001244e-02, 9.741343558282409504e+03
6.554969635218570179e-02, 9.674238806767851202e+03
6.592550186531102863e-02, 9.587187881252877560e+03
6.630346192363724411e-02, 9.499637880691769169e+03
6.668358887947122005e-02, 9.411585943817968655e+03
6.706589515593731898e-02, 9.323029192960888395e+03
6.745039324738341668e-02, 9.233964733951843300e+03
6.783709571978918662e-02, 9.144389656029490652e+03
6.822601521117684087e-02, 9.054301031744680586e+03
6.861716443202410531e-02, 8.963695916864793617e+03
6.887999999999999678e-02, 8.902813149977537250e+03
6.901055616567966511e-02, 8.875693546107357179e+03
6.940620326878088608e-02, 8.793508283905215649e+03
6.980411867167404805e-02, 8.710851842180483800e+03
7.020431537883686790e-02, 8.627721519595523205e+03
7.060680646930361792e-02, 8.544114599325535892e+03
7.101160509709242286e-02, 8.460028348969801300e+03
7.141872449163520764e-02, 8.375460020462376633e+03
7.182817795821012929e-02, 8.290406849982251515e+03
7.223997887837628473e-02, 8.204866057863069727e+03
7.265414071041115252e-02, 8.118834848502245222e+03
7.293000000000000871e-02, 8.061532348703690332e+03
7.307067698975037995e-02, 8.036508649387762489e+03
7.348960132943013757e-02, 7.961990160394845589e+03
7.391092742053202713e-02, 7.887044446554953538e+03
7.433466903263051540e-02, 7.811669058528704227e+03
7.476084001424296299e-02, 7.735861532934310162e+03
7.518945429328219299e-02, 7.659619392267077274e+03
7.562052587751171007e-02, 7.582940144818427143e+03
7.605406885500338998e-02, 7.505821284594485405e+03
7.649009739459815271e-02, 7.428260291234137185e+03
7.692862574636867568e-02, 7.350254629926717826e+03
7.736966824208538207e-02, 7.271801751329121544e+03
7.749000000000000332e-02, 7.250397072898373153e+03
7.781323929568467745e-02, 7.197424845767341139e+03
7.825935340374010063e-02, 7.124315981301424472e+03
7.870802514593601418e-02, 7.050787973561725266e+03
7.915926918554418157e-02, 6.976838419541640178e+03
7.961310026990293942e-02, 6.902464902457793869e+03
8.006953323089911756e-02, 6.827664991671064854e+03
8.052858298545285953e-02, 6.752436242607130225e+03
8.099026453600506603e-02, 6.676776196676589279e+03
8.145459297100771101e-02, 6.600682381194603295e+03
8.192158346541697500e-02, 6.524152309300088746e+03
8.239125128118909847e-02, 6.447183479874453042e+03
8.265999999999999737e-02, 6.403141129937172082e+03
8.286361176777939930e-02, 6.372362076077919482e+03
8.333868036264360790e-02, 6.300548142985374398e+03
8.381647259174256070e-02, 6.228322490640457545e+03
8.429700407004961371e-02, 6.155682758599512454e+03
8.478029050206092876e-02, 6.082626572886128997e+03
8.526634768230870187e-02, 6.009151545913567134e+03
8.575519149587738921e-02, 5.935255276406715893e+03
8.624683791892286122e-02, 5.860935349323620358e+03
8.674130301919447117e-02, 5.786189335776557527e+03
8.723860295656024610e-02, 5.711014792952650168e+03
8.773875398353496446e-02, 5.635409264034038642e+03
8.824177244581132840e-02, 5.559370278117583439e+03
8.855999999999999983e-02, 5.511265283319427908e+03
8.874767478279411981e-02, 5.485856233917799727e+03
8.925647752813765934e-02, 5.416970079370865278e+03
8.976819731028586047e-02, 5.347688990932587330e+03
9.028285085301583635e-02, 5.278010704392117987e+03
9.080045497598450421e-02, 5.207932942557567003e+03
9.117000000000000104e-02, 5.157900713232244016e+03
9.132102659527811805e-02, 5.144077015000482788e+03
9.184458272396529843e-02, 5.096155111464005131e+03
9.237114047265286565e-02, 5.047958464998870113e+03
9.290071705004519786e-02, 4.999485500465707446e+03
9.343332976350650354e-02, 4.950734633694658442e+03
9.393000000000001348e-02, 4.905273637521499950e+03
9.396899601962656334e-02, 4.899442458527446433e+03
9.450773332478953903e-02, 4.818883630029969027e+03
9.504955928574609914e-02, 4.737862946580219614e+03
9.537000000000001032e-02, 4.689946590508718145e+03
9.559449161018888919e-02, 4.675582622617208472e+03
9.614254810733116607e-02, 4.640515539615482339e+03
9.669374668848899901e-02, 4.605247412156575592e+03
9.686000000000000165e-02, 4.594609788655225202e+03
9.724810536766639868e-02, 4.537475831474020197e+03
9.780564226214422119e-02, 4.455399437510257485e+03
9.836637559307216672e-02, 4.372852488180637010e+03
9.840000000000000135e-02, 4.367902555544535062e+03
9.893032368606437255e-02, 4.333488417644010951e+03
9.919000000000000039e-02, 4.316637319508831752e+03
9.949750497179821185e-02, 5.222170974619657500e+03
1.000000000000000056e-01, 6.701906918080048854e+03
1.000679379866167423e-01, 7.995412777475335133e+03
1.006416413731344023e-01, 1.891844316107954000e+04
1.008000000000000007e-01, 2.193351355008015889e+04
1.012186338808463704e-01, 6.598578848961371114e+04
1.015999999999999959e-01, 1.061164274613402085e+05
1.017989343667412561e-01, 1.111810064944158366e+05
1.020000000000000073e-01, 1.162998444667345902e+05
1.023825617959174261e-01, 1.162166011697653739e+05
1.029695352422027727e-01, 1.160888790463761106e+05
1.035598738887780756e-01, 1.159604246743146505e+05
1.040000000000000091e-01, 1.158646557058203034e+05
1.041535970288039598e-01, 1.158212073004008562e+05
1.047507240660515287e-01, 1.156522963663595292e+05
1.053512745155362335e-01, 1.154824170424739714e+05
1.059552680041559308e-01, 1.153115637768307060e+05
1.065627242713321488e-01, 1.151397309856863722e+05
1.069999999999999979e-01, 1.150160376220374164e+05
1.071736631696552783e-01, 1.149810206217474042e+05
1.077881046655333880e-01, 1.148571261996769899e+05
1.084060688398447159e-01, 1.147325214736776252e+05
1.090275758885939777e-01, 1.146072023714782554e+05
1.096526461235723809e-01, 1.144811647974608932e+05
1.100000000000000006e-01, 1.144111252443665580e+05
1.102812999730214405e-01, 1.142923792152632668e+05
1.109135579823005840e-01, 1.140254821830160363e+05
1.115494408145588645e-01, 1.137570549930145935e+05
1.120000000000000023e-01, 1.135668590481928404e+05
1.121889692514096010e-01, 1.135378018708481250e+05
1.128321641936105152e-01, 1.134388999100087531e+05
1.134790466617457416e-01, 1.133394309304917988e+05
1.141296377969138603e-01, 1.132393916815004050e+05
1.147839588614178036e-01, 1.131387788936005090e+05
1.150000000000000050e-01, 1.131055589616236830e+05
1.154420312394607434e-01, 1.130106578947797680e+05
1.161038764378439503e-01, 1.128685642828243872e+05
1.167695160866706744e-01, 1.127256560284568113e+05
1.174389719400520532e-01, 1.125819284612190240e+05
1.180000000000000077e-01, 1.124614795954705623e+05
1.181122658768189448e-01, 1.124305369251809025e+05
1.187894199012365926e-01, 1.122439000386524131e+05
1.194704561437233414e-01, 1.120561931369322410e+05
1.201553968615748091e-01, 1.118674100854746066e+05
1.208442644396903187e-01, 1.116775447145636717e+05
1.209999999999999964e-01, 1.116346209497334057e+05
1.215370813913053821e-01, 1.115504775070641772e+05
1.222338703587265429e-01, 1.114413130052179040e+05
1.229346541140723115e-01, 1.113315226481210993e+05
1.236394555600164313e-01, 1.112211028476587380e+05
1.239999999999999991e-01, 1.111646170879459823e+05
1.243482977305373771e-01, 1.110918609642107040e+05
1.250612037916700725e-01, 1.109429415856222477e+05
1.257781970422640894e-01, 1.107931684315534803e+05
1.264993009147439562e-01, 1.106425366071910685e+05
1.270000000000000018e-01, 1.105379452722293936e+05
1.272245389758760448e-01, 1.104793151690163213e+05
1.279539349275381765e-01, 1.102888602167644713e+05
1.286875126074939757e-01, 1.100973133598198765e+05
1.294252959901728006e-01, 1.099046683381411858e+05
1.300000000000000044e-01, 1.097546055025836831e+05
1.301673091874522015e-01, 1.097021815264403122e+05
1.309135764494470389e-01, 1.094683491963982524e+05
1.316641221653008509e-01, 1.092331762731320487e+05
1.324189708639841034e-01, 1.089966550708344876e+05
1.330000000000000071e-01, 1.088145977790088218e+05
1.331781472150947443e-01, 1.087846204149004916e+05
1.339416760296654463e-01, 1.086561391401894653e+05
1.347095822609734317e-01, 1.085269212644863001e+05
1.354818910053570968e-01, 1.083969625647551584e+05
1.360000000000000098e-01, 1.083097788163482328e+05
1.362586275030351068e-01, 1.082793898350505042e+05
1.370398171389322906e-01, 1.081875992986354977e+05
1.378254854435082555e-01, 1.080952825143268274e+05
1.386156580935927474e-01, 1.080024364650721982e+05
1.394103609132242849e-01, 1.079090581165221665e+05
1.400000000000000133e-01, 1.078397749545608094e+05
1.402096198744937350e-01, 1.077838241036485269e+05
1.410134610983942161e-01, 1.075692662017118710e+05
1.418219108556734998e-01, 1.073534782095243427e+05
1.426349955676937953e-01, 1.071364530748076359e+05
1.430000000000000160e-01, 1.070390276344785088e+05
1.434527418072940874e-01, 1.069434689836052567e+05
1.442751762996596909e-01, 1.067698805734873749e+05
1.451023259231945528e-01, 1.065952969569052948e+05
1.459342177104008265e-01, 1.064197124282020959e+05
1.467708788487611937e-01, 1.062431212490096223e+05
1.469999999999999918e-01, 1.061947614383047912e+05
1.476123366816284588e-01, 1.061041575441130990e+05
1.484586187091181675e-01, 1.059789381189578125e+05
1.493097525890082489e-01, 1.058530007934468886e+05
1.499999999999999944e-01, 1.057508689021721948e+05
1.501657661376425146e-01, 1.057288663363593223e+05
1.510266873308392654e-01, 1.056145940520291188e+05
1.518925443048067259e-01, 1.054996666288220003e+05
1.527633653570612260e-01, 1.053840803107358515e+05
1.536391789473533775e-01, 1.052678313202347490e+05
1.539999999999999980e-01, 1.052199386138567643e+05
1.545200136985967754e-01, 1.051282854464106931e+05
1.554058983978048869e-01, 1.049721469852633745e+05
1.562968619970304118e-01, 1.048151133606328658e+05
1.571929336143128575e-01, 1.046571794404225366e+05
1.580000000000000016e-01, 1.045149328211756219e+05
1.580941425346288898e-01, 1.044610575696878805e+05
1.590005182108505943e-01, 1.039423630423809227e+05
1.599120902647068465e-01, 1.034206947673095565e+05
1.608288884877525082e-01, 1.028960356955647731e+05
1.617509428423415108e-01, 1.023683686804937606e+05
1.620000000000000051e-01, 1.022258399387664831e+05
1.626782834626057106e-01, 1.026538528812445293e+05
1.636109406554407397e-01, 1.032423816770006524e+05
1.645489449014951588e-01, 1.038342845900811517e+05
1.654923268561681038e-01, 1.044295809647695278e+05
1.660000000000000087e-01, 1.047499347520693409e+05
1.664411173506096242e-01, 1.036413119681684475e+05
1.673953473927296820e-01, 1.012431266228968743e+05
1.683550481682102862e-01, 9.883119214796677988e+04
1.693202510415259543e-01, 9.640542971770741860e+04
1.700000000000000122e-01, 9.469707437494929763e+04
1.702909875569673659e-01, 9.447356445710724802e+04
1.712672894396737311e-01, 9.372365901143482188e+04
1.722491885966682124e-01, 9.296945425369107397e+04
1.732367171179019782e-01, 9.221092553532254533e+04
1.740000000000000158e-01, 9.162464172289440467e+04
1.742299072773017543e-01, 9.143404063762389706e+04
1.752287915338256175e-01, 9.060593103801694815e+04
1.762334025325233977e-01, 8.977307377106242348e+04
1.772437731056029919e-01, 8.893544161772434018e+04
1.779999999999999916e-01, 8.830850336472749768e+04
1.782599362735046156e-01, 8.807717021464594291e+04
1.792819252459784962e-01, 8.716763987029103737e+04
1.803097734231717819e-01, 8.625289506215069559e+04
1.813435143967185026e-01, 8.533290589498015470e+04
1.819999999999999951e-01, 8.474865930044862034e+04
1.823831819508389407e-01, 8.449052027190040099e+04
1.834288100634422769e-01, 8.378610967891926703e+04
1.844804329072385063e-01, 8.307766060217564518e+04
1.855380848508537961e-01, 8.236514988848146459e+04
1.866018004599551139e-01, 8.164855425190775713e+04
1.869999999999999996e-01, 8.138029829097201582e+04
1.876716144983784640e-01, 8.083519780423301563e+04
1.887475619292663387e-01, 7.996192977666870866e+04
1.898296779162097769e-01, 7.908365518221746606e+04
1.909179978243969733e-01, 7.820034531753631018e+04
1.910000000000000031e-01, 7.813379013455144013e+04
1.920125572217704635e-01, 7.749431374241340382e+04
1.931133918801879457e-01, 7.679908609446433547e+04
1.942205377765928720e-01, 7.609987260985205648e+04
1.953340310941888147e-01, 7.539665043722161499e+04
1.960000000000000075e-01, 7.497606048535734590e+04
1.964539082236234357e-01, 7.466529723180389556e+04
1.975802057641762033e-01, 7.389419005648685561e+04
1.987129605249561837e-01, 7.311866201663756510e+04
1.998522095261033305e-01, 7.233868776682594034e+04
2.009979900000000153e-01, 7.155424181631249667e+04
2.010000000000000120e-01, 7.155286569200556551e+04
2.010020100000000365e-01, 7.155156059500452830e+04
2.021546042522029407e-01, 7.080837604582824861e+04
2.033138077592596404e-01, 7.007127472637001483e+04
2.044796584202396295e-01, 6.934022958665115584e+04
2.056521943515348949e-01, 6.861521339513537532e+04
2.060000000000000164e-01, 6.840209906298606074e+04
2.068314538881061704e-01, 6.788669830440508667e+04
2.080174755847359891e-01, 6.716043100576318102e+04
2.092102982172893977e-01, 6.644041058308503125e+04
2.104099607839816644e-01, 6.572660510397834878e+04
2.109999999999999931e-01, 6.537927792967537243e+04
2.116165025066532590e-01, 6.499172343719717901e+04
2.128299628320521886e-01, 6.423780302031557221e+04
2.140503814331237986e-01, 6.349127505785204266e+04
2.152777982103075693e-01, 6.275208804858826625e+04
2.159999999999999976e-01, 6.232251207301345130e+04
2.165122532928418220e-01, 6.202885658246906678e+04
2.177537870400756137e-01, 6.132474605369401252e+04
2.190024400427884321e-01, 6.062730568929600850e+04
2.202582531245169117e-01, 5.993649237369222101e+04
2.210000000000000020e-01, 5.953338730431377189e+04
2.215212673428899881e-01, 5.924364894898271450e+04
2.227915239909708800e-01, 5.854542659564140195e+04
2.240690645986071761e-01, 5.785422323955832690e+04
2.253539309337887764e-01, 5.716998738055529975e+04
2.266461650040133280e-01, 5.649266760980685649e+04
2.270000000000000073e-01, 5.630907377469980565e+04
2.279458090576596541e-01, 5.584542451283578703e+04
2.292529055853689546e-01, 5.521300766258202202e+04
2.305674973214342227e-01, 5.458655908706077025e+04
2.318896272451971552e-01, 5.396604053448032937e+04
2.320000000000000118e-01, 5.391466521214940440e+04
2.332193385824533893e-01, 5.334041582435135206e+04
2.345566748068657614e-01, 5.271993387215994881e+04
2.359016796413856143e-01, 5.210556265566050570e+04
2.372543970596824314e-01, 5.149725920780679735e+04
2.380000000000000171e-01, 5.116601299821473367e+04
2.386148712875812428e-01, 5.088690426461604511e+04
2.399831468045086624e-01, 5.027304745160309540e+04
2.413592683449471976e-01, 4.966558883477462950e+04
2.427432808998976899e-01, 4.906447795497173502e+04
2.439999999999999947e-01, 4.852702835203050199e+04
2.441352297183503051e-01, 4.846857270247366250e+04
2.455351603087637669e-01, 4.786890610613723402e+04
2.469431184405536106e-01, 4.727573704954661662e+04
2.483591501455880146e-01, 4.668901036249751633e+04
2.497833017196931793e-01, 4.610867110216423316e+04
2.500000000000000000e-01, 4.602121146668605070e+04
2.512156197241667832e-01, 4.555572565217098600e+04
2.526561509873002653e-01, 4.501220810526925925e+04
2.541049426059097116e-01, 4.447425966426143714e+04
2.555620419468761506e-01, 4.394183786236991000e+04
2.560000000000000053e-01, 4.378347085806475661e+04
2.570274966486933432e-01, 4.340198359646717290e+04
2.585013546230259807e-01, 4.286247144759958610e+04
2.599836640562757095e-01, 4.232884700565953244e+04
2.614744734111568714e-01, 4.180105961177478457e+04
2.620000000000000107e-01, 4.161710120623341936e+04
2.629738314282805134e-01, 4.128909233998649142e+04
2.644817871277484467e-01, 4.078794537298854993e+04
2.659983898107554645e-01, 4.029207153996062698e+04
2.675236890612012752e-01, 3.980142848429580772e+04
2.690000000000000169e-01, 3.933410096647706814e+04
2.690577347473118719e-01, 3.931546690041768306e+04
2.706005770232696173e-01, 3.882183974197431962e+04
2.721522663308532097e-01, 3.833368180560861947e+04
2.737128534010866421e-01, 3.785094471027455438e+04
2.750000000000000222e-01, 3.745887259569739399e+04
2.752823892558979857e-01, 3.737034899457785650e+04
2.768609252097873341e-01, 3.688061111658968002e+04
2.784485128715046831e-01, 3.639665812754406215e+04
2.800452041457369146e-01, 3.591843276965898258e+04
2.816510512348051054e-01, 3.544587816529848351e+04
2.820000000000000284e-01, 3.534429040641486063e+04
2.832661066403712180e-01, 3.501626476310547878e+04
2.848904231651541163e-01, 3.460135061084301560e+04
2.865240539146565735e-01, 3.419064264690595883e+04
2.881670522989011607e-01, 3.378410947783637675e+04
2.889999999999999791e-01, 3.358047035842924379e+04
2.898194720341762953e-01, 3.336745981857083098e+04
2.914813671447927246e-01, 3.294097293945551792e+04
2.931527919648495573e-01, 3.251933989923870467e+04
2.948338011400111758e-01, 3.210251565013430809e+04
2.959999999999999853e-01, 3.181752068796548338e+04
2.965244496292929743e-01, 3.169210184260831375e+04
2.982247927068589766e-01, 3.128998038432850444e+04
2.999348859638285569e-01, 3.089238552356927903e+04
3.016547853100940424e-01, 3.049927605905485325e+04
3.029999999999999916e-01, 3.019644255355974747e+04
3.033845469761485836e-01, 3.010782896051853095e+04
3.051242275149246841e-01, 2.971124677373020677e+04
3.068738838036431660e-01, 2.931938456038200093e+04
3.086335730456724047e-01, 2.893219500268596312e+04
3.104033527723989994e-01, 2.854963110714460345e+04
3.109999999999999987e-01, 2.842217797531219912e+04
3.121832808451082131e-01, 2.817237622979846492e+04
3.139734154568760149e-01, 2.779999609456516919e+04
3.157738151344718358e-01, 2.743207064981835720e+04
3.175845387402714826e-01, 2.706855485051502546e+04
3.180000000000000049e-01, 2.698605506429504749e+04
3.194056454741819873e-01, 2.672362596689379643e+04
3.212371948755770590e-01, 2.638676267870515585e+04
3.230792468252434713e-01, 2.605365413829949830e+04
3.249318615473391070e-01, 2.572426676938006494e+04
3.260000000000000120e-01, 2.553687649045046055e+04
3.267950996113617168e-01, 2.539208470505689183e+04
3.286690219341291685e-01, 2.505513713972515325e+04
3.305536897817712427e-01, 2.472224368977428821e+04
3.324491647717324194e-01, 2.439336296314305946e+04
3.340000000000000191e-01, 2.412860566013181960e+04
3.343555088747867110e-01, 2.406604996285949164e+04
3.362727844170633751e-01, 2.373238539362375013e+04
3.382010540820850064e-01, 2.340299989081387321e+04
3.401403809128165090e-01, 2.307784499506748762e+04
3.420000000000000262e-01, 2.277168710360107070e+04
3.420908283137266692e-01, 2.275877125788768535e+04
3.440524600528607202e-01, 2.248219357965865129e+04
3.460253402639252296e-01, 2.220853164409363308e+04
3.480095334483851999e-01, 2.193776194429448151e+04
3.500051044775724929e-01, 2.166986105059987312e+04
3.510000000000000342e-01, 2.153792696640906070e+04
3.520121185948070774e-01, 2.139830409539848188e+04
3.540306414175297678e-01, 2.112342955275644636e+04
3.560607389394478961e-01, 2.085170684452272690e+04
3.581024775326924203e-01, 2.058310633206570128e+04
3.589999999999999858e-01, 2.046649223703807365e+04
3.601559239499884102e-01, 2.030019134498413041e+04
3.622211453268372461e-01, 2.000752849172555580e+04
3.642982091837114744e-01, 1.971883416643317105e+04
3.663871834282622642e-01, 1.943405937384537174e+04
3.679999999999999938e-01, 1.921793568197498098e+04
3.684881363575400748e-01, 1.916146409468155980e+04
3.706011366602269264e-01, 1.891955051870499301e+04
3.727262534188823806e-01, 1.868033966997704556e+04
3.748635561122023452e-01, 1.844380727786470379e+04
3.770000000000000018e-01, 1.821134407798023676e+04
3.770131146172902570e-01, 1.820970977920307996e+04
3.791749992119418100e-01, 1.794295442408846429e+04
3.813492805769427285e-01, 1.767989882111758925e+04
3.835360297983793632e-01, 1.742049571680583904e+04
3.857353183699629429e-01, 1.716469838372948288e+04
3.860000000000000098e-01, 1.713425189471737394e+04
3.879472181953670384e-01, 1.694312882660720425e+04
3.901718015905782933e-01, 1.672824457308220371e+04
3.924091412862606987e-01, 1.651577759293610507e+04
3.946593104301335253e-01, 1.630570591055502155e+04
3.960000000000000187e-01, 1.618223296134128213e+04
3.969223825893628543e-01, 1.609292356629590904e+04
3.991984317529666537e-01, 1.587533976285237623e+04
4.014875323342338431e-01, 1.566044659691257220e+04
4.037897591731573477e-01, 1.544821532746357843e+04
4.060000000000000275e-01, 1.524805676716267044e+04
4.061051875388805299e-01, 1.523859893466811445e+04
4.084338931321583321e-01, 1.503120417720467412e+04
4.107759520878324078e-01, 1.482639875855994796e+04
4.131314409773196861e-01, 1.462415458604235755e+04
4.150000000000000355e-01, 1.446632719593232832e+04
4.155004368111163138e-01, 1.442571785253038433e+04
4.178830170413154743e-01, 1.423444711241365439e+04
4.202792595641391404e-01, 1.404547497287107399e+04
4.226892427224852034e-01, 1.385877801225682379e+04
4.251130453084888683e-01, 1.367433297587175730e+04
4.259999999999999898e-01, 1.360765625177234506e+04
4.275507465660983719e-01, 1.348559430316404905e+04
4.300024261936659653e-01, 1.329557936417651399e+04
4.324681643465537184e-01, 1.310805839401624871e+04
4.349480416397538129e-01, 1.292300210453155523e+04
4.359999999999999987e-01, 1.284555369365923980e+04
4.374421391505243784e-01, 1.274434363416546148e+04
4.399505384210403158e-01, 1.257082115598585733e+04
4.424733214610589993e-01, 1.239946646343711473e+04
4.450105707506016306e-01, 1.223025601381224442e+04
4.470000000000000084e-01, 1.209972719520433384e+04
4.475623692426499156e-01, 1.206263550893464708e+04
4.501288003658580616e-01, 1.189527478235240778e+04
4.527099480272803178e-01, 1.173006254549225559e+04
4.553058966151143916e-01, 1.156697442817169031e+04
4.579167310014604642e-01, 1.140598627900473730e+04
4.580000000000000182e-01, 1.140090108292816694e+04
4.605425365450956932e-01, 1.124741415908445015e+04
4.631833990942653134e-01, 1.109089466038035425e+04
4.658394049894892253e-01, 1.093639318042361992e+04
4.685106410663846810e-01, 1.078388667235722096e+04
4.690000000000000280e-01, 1.075625597138583726e+04
4.711971946585055138e-01, 1.063625041500554471e+04
4.738991536001972982e-01, 1.049111074241260030e+04
4.766166062294691086e-01, 1.034779009736079024e+04
4.793496413908813203e-01, 1.020626862225628247e+04
4.799999999999999822e-01, 1.017297247513241018e+04
4.820983484384508966e-01, 1.006411039363589407e+04
4.848628172385722190e-01, 9.923048333555694626e+03
4.876431381729552927e-01, 9.783823848355688824e+03
4.904394021415809379e-01, 9.646415609792384203e+03
4.919999999999999929e-01, 9.570845305531402119e+03
4.932517005656724129e-01, 9.510730706636026298e+03
4.960801253906843011e-01, 9.376733952965036224e+03
4.989247690893090503e-01, 9.244495706930169035e+03
5.017857246644995550e-01, 9.113995321271224384e+03
5.040000000000000036e-01, 9.014674069082941060e+03
5.046630856525103903e-01, 8.985803957865280609e+03
5.075569461259556991e-01, 8.861240957478848941e+03
5.104674006968847877e-01, 8.738275022179832376e+03
5.133945445198753177e-01, 8.616888072543526505e+03
5.160000000000000142e-01, 8.510725483944197549e+03
5.163384732951444844e-01, 8.496558897942555632e+03
5.192992832716775142e-01, 8.373966248636777891e+03
5.222770712503750357e-01, 8.253037882762515437e+03
5.252719345872169932e-01, 8.133753217200157451e+03
5.282839711964465446e-01, 8.016091885680756604e+03
5.290000000000000258e-01, 7.988455451970961803e+03
5.313132795537707231e-01, 7.903128065175442316e+03
5.343599586995798623e-01, 7.792592724021779759e+03
5.374241082421865601e-01, 7.683492867018846482e+03
5.405058283610809644e-01, 7.575811912946343909e+03
5.420000000000000373e-01, 7.524326638455869215e+03
5.436052198102069299e-01, 7.470261436051832789e+03
5.467223839212561609e-01, 7.366743117485668336e+03
5.498574226069802284e-01, 7.264551379524574259e+03
5.530104383645236821e-01, 7.163671216611556702e+03
5.550000000000000488e-01, 7.100975011838448154e+03
5.561815342787742589e-01, 7.062375846206726237e+03
5.593708140257335204e-01, 6.959573362231998544e+03
5.625783818759063637e-01, 6.858184000562155234e+03
5.658043426977099610e-01, 6.758189952677157635e+03
5.690000000000000613e-01, 6.661042693430196778e+03
5.690488019609025727e-01, 6.659611629484447803e+03
5.723118657400312337e-01, 6.564848593827215154e+03
5.755936407179008674e-01, 6.471346918215220285e+03
5.788942341890606080e-01, 6.379091464986181563e+03
5.822137540633131048e-01, 6.288067247644340569e+03
5.829999999999999627e-01, 6.266761676041849569e+03
5.855523088692419220e-01, 6.197216067849487445e+03
5.889100077577597014e-01, 6.107283650155816758e+03
5.922869605056767517e-01, 6.018582099485687650e+03
5.956832775192905105e-01, 5.931096004866469229e+03
5.969999999999999751e-01, 5.897634569034348715e+03
5.990990698379947688e-01, 5.845737074813538129e+03
6.025344491379100997e-01, 5.762106472388467409e+03
6.059895277355350496e-01, 5.679597598318322525e+03
6.094644185914182000e-01, 5.598196831926444247e+03
6.119999999999999885e-01, 5.539778850934527327e+03
6.129592353138512140e-01, 5.517986688484778824e+03
6.164740921625834202e-01, 5.439105052635547509e+03
6.200091040525570474e-01, 5.361280303669883324e+03
6.235643865576645517e-01, 5.284499629462055054e+03
6.270000000000000018e-01, 5.211690044081246924e+03
6.271400559145270392e-01, 5.208833913565773400e+03
6.307362290262948923e-01, 5.136207211575111614e+03
6.343530234664691569e-01, 5.064519498685956023e+03
6.379905574827459125e-01, 4.993760004134283918e+03
6.416489500008819569e-01, 4.923918055988129709e+03
6.420000000000000151e-01, 4.917284847322731366e+03
6.453283206285838070e-01, 4.851230302341638890e+03
6.490287896594172379e-01, 4.779171591613431701e+03
6.527504780767402481e-01, 4.708131930005773938e+03
6.564935075576591172e-01, 4.638097921282787865e+03
6.580000000000000293e-01, 4.610302695373791721e+03
6.602580004770060018e-01, 4.570986181430148463e+03
6.640440799113399573e-01, 4.506059807520879986e+03
6.678518696429707191e-01, 4.441995442618842389e+03
6.716814941640063541e-01, 4.378782782270238386e+03
6.740000000000000435e-01, 4.341094927872211883e+03
6.755330786804223386e-01, 4.315522289129953606e+03
6.794067491161557282e-01, 4.251795966878567924e+03
6.833026321172219752e-01, 4.188963481646817854e+03
6.872208550558553952e-01, 4.127013224979592451e+03
6.900000000000000577e-01, 4.083811332419684732e+03
6.911615460346735018e-01, 4.066946890320559305e+03
6.951248338908657676e-01, 4.010098220491277971e+03
6.991108482004048108e-01, 3.953987214233595296e+03
7.031197192822835618e-01, 3.898605361857137723e+03
7.069999999999999618e-01, 3.845980674580027880e+03
7.071515782027752994e-01, 3.843788015047621684e+03
7.112065567797195564e-01, 3.785744170024076993e+03
7.152847875868308947e-01, 3.728540263512193178e+03
7.193864039580341041e-01, 3.672164876455814465e+03
7.235115399918227164e-01, 3.616606730518512450e+03
7.249999999999999778e-01, 3.596835108956596741e+03
7.276603305556437196e-01, 3.563470234675265601e+03
7.318329112903065869e-01, 3.511965503333425204e+03
7.360294186144180628e-01, 3.461161702475961192e+03
7.402499897288421504e-01, 3.411050131072271597e+03
7.419999999999999929e-01, 3.390555636283222611e+03
7.444947626211864122e-01, 3.362513641353581534e+03
7.487638760703123619e-01, 3.315240377519508911e+03
7.530574696508731680e-01, 3.268585609170686439e+03
7.573756837378768925e-01, 3.222542108809141610e+03
7.600000000000000089e-01, 3.194981807128343007e+03
7.617186595112760417e-01, 3.176355356903667143e+03
7.660865389605829856e-01, 3.129664327225343186e+03
7.704794648895124665e-01, 3.083624015948148099e+03
7.748975809206508636e-01, 3.038226051957795789e+03
7.790000000000000258e-01, 2.996866475609722784e+03
7.793410315001504385e-01, 2.993494252785945264e+03
7.838099619024531117e-01, 2.949767979591385028e+03
7.883045182350397750e-01, 2.906645722168521843e+03
7.928248474432068038e-01, 2.864119812399258535e+03
7.973710973148705472e-01, 2.822182666667693411e+03
7.980000000000000426e-01, 2.816445919109875831e+03
8.019434164853994629e-01, 2.780734795951104388e+03
8.065419544424727860e-01, 2.739849382324305225e+03
8.111668615309685082e-01, 2.699533968536200973e+03
8.158182889578786678e-01, 2.659781218185182752e+03
8.180000000000000604e-01, 2.641404295694930170e+03
8.204963887972527292e-01, 2.620490827163702761e+03
8.252013139951694942e-01, 2.581671630225688659e+03
8.299332183747382130e-01, 2.543399344831391772e+03
8.346922566411265620e-01, 2.505666821263057955e+03
8.379999999999999671e-01, 2.479879635193981812e+03
8.394785843866194863e-01, 2.468661453713296851e+03
8.442923580957055751e-01, 2.432604220103502030e+03
8.491337351501934139e-01, 2.397045011915535724e+03
8.540028738343571346e-01, 2.361977507620500546e+03
8.579999999999999849e-01, 2.333699730402873229e+03
8.588999333401114988e-01, 2.327376189751914808e+03
8.638250737722160677e-01, 2.293170404310510094e+03
8.687784561535096817e-01, 2.259441224245128069e+03
8.737602424301754711e-01, 2.226182520409751305e+03
8.787705954770352879e-01, 2.193388232681531463e+03
8.790000000000000036e-01, 2.191902176434170997e+03
8.838096791028744459e-01, 2.160870393484422948e+03
8.888776580557974372e-01, 2.128802637035684256e+03
8.939746980286150668e-01, 2.097187804315349240e+03
8.991009656642602321e-01, 2.066019952413819738e+03
9.010000000000000231e-01, 2.054630585578977389e+03
9.042566285612367860e-01, 2.035209531674870732e+03
9.094418552790992649e-01, 2.004789162166408914e+03
9.146568153439634807e-01, 1.974802776126450226e+03
9.199016792540488652e-01, 1.945244594694259604e+03
9.230000000000000426e-01, 1.928060286354664640e+03
9.251766184852536767e-01, 1.916316800666955032e+03
9.304818054967597396e-01, 1.888090552509620011e+03
9.358174137366721546e-01, 1.860258807345084733e+03
9.411836176476890969e-01, 1.832816468586590190e+03
9.450000000000000622e-01, 1.813627401672252745e+03
9.465805926728059205e-01, 1.805641698517980785e+03
9.520085152610499035e-01, 1.778572265164555574e+03
9.574675628732509658e-01, 1.751890615322908616e+03
9.629579139878414740e-01, 1.725591553901055249e+03
9.679999999999999716e-01, 1.701901391082727287e+03
9.684797481066926839e-01, 1.699722696851791852e+03
9.740332457609833794e-01, 1.674770978834627840e+03
9.796185885171012631e-01, 1.650166351109255856e+03
9.852359589825800956e-01, 1.625904361054846959e+03
9.908855408120700314e-01, 1.601980605987970648e+03
9.919999999999999929e-01, 1.597316828059805175e+03
9.965675187133405943e-01, 1.581106643344331360e+03
1.002282078453320846e+00, 1.561133003084522898e+03
1.008029406864172417e+00, 1.541382718871073166e+03
1.013809691849397954e+00, 1.521853781645024810e+03
1.019623122389984093e+00, 1.502544192509830282e+03
1.025469888550580411e+00, 1.483451962809453789e+03
1.025766736408993740e+00, 1.482491275286281734e+03
1.031350181485713557e+00, 1.462028968082616984e+03
1.037264193446036042e+00, 1.440763807861525720e+03
1.043212117784612536e+00, 1.419790635705601062e+03
1.049194148963240814e+00, 1.399105778008723291e+03
1.055210482558810003e+00, 1.378705601031486140e+03
1.061261315269694361e+00, 1.358586510586678060e+03
1.067346844922184568e+00, 1.338744951725018382e+03
1.073467270476955004e+00, 1.319177408421184737e+03
1.079622792035568768e+00, 1.299880403260193816e+03
1.085813610847019550e+00, 1.280850497124170488e+03
1.092039929314312374e+00, 1.262084288879564610e+03
1.094617418258610364e+00, 1.254422982830470801e+03
1.098301951001078969e+00, 1.244898354214976052e+03
1.104599880638235776e+00, 1.228840058535061189e+03
1.110933924130674821e+00, 1.212967043282629447e+03
1.117304288563996773e+00, 1.197277547148328949e+03
1.123711182211281745e+00, 1.181769819332831958e+03
1.130154814539898078e+00, 1.166442119587527714e+03
1.136635396218350413e+00, 1.151292718253094563e+03
1.143153139123168183e+00, 1.136319896295984336e+03
1.149708256345832291e+00, 1.121521945342835352e+03
1.156300962199741100e+00, 1.106897167712847477e+03
1.162931472227218377e+00, 1.092443876448131050e+03
1.168126617984720728e+00, 1.081294745571481371e+03
1.169600003206560102e+00, 1.077746600177076061e+03
1.176306773159121244e+00, 1.061790318578645611e+03
1.183052001356443617e+00, 1.046058659745035357e+03
1.189835908327426583e+00, 1.030548690684257735e+03
1.196658715865534406e+00, 1.015257512277603382e+03
1.203520647036049329e+00, 1.000182258972413706e+03
1.210421926183363528e+00, 9.853200984760380834e+02
1.217362778938315238e+00, 9.706682314509994285e+02
1.224343432225563522e+00, 9.562238912114067944e+02
1.231364114271009447e+00, 9.419843434206276243e+02
1.238425054609256337e+00, 9.279468857902621721e+02
1.245526484091114217e+00, 9.141088477804410104e+02
1.252668634891147992e+00, 9.004675903014615415e+02
1.253909046815973705e+00, 8.981261625963546749e+02
1.259851740515268048e+00, 8.837043004251924003e+02
1.267076035808363033e+00, 8.665850535351517010e+02
1.274341756961981265e+00, 8.498107416263445657e+02
1.281649141522048785e+00, 8.333740729149055824e+02
1.288998428396638252e+00, 8.172679187259578839e+02
1.296389857863779138e+00, 8.014853096042494371e+02
1.303823671579313226e+00, 7.860194315241820959e+02
1.311300112584795396e+00, 7.708636221965061850e+02
1.318819425315440608e+00, 7.560113674690298922e+02
1.326381855608113280e+00, 7.414562978187792623e+02
1.333987650709367090e+00, 7.271921849330956320e+02
1.341637059283526501e+00, 7.132129383772717119e+02
1.345862471752065304e+00, 7.056444017341061681e+02
1.349330331420818041e+00, 7.006816487583732851e+02
1.357067718645546206e+00, 6.897754554688924600e+02
1.364849473924316214e+00, 6.790338249954431831e+02
1.372675851674306502e+00, 6.684543818907467312e+02
1.380547107771584070e+00, 6.580347827970900880e+02
1.388463499559471570e+00, 6.477727160572102321e+02
1.396425285856960574e+00, 6.376659013290091025e+02
1.404432726967174139e+00, 6.277120892040767330e+02
1.412486084685875332e+00, 6.179090608300065242e+02
1.420585622310029050e+00, 6.082546275364752546e+02
1.428731604646407805e+00, 5.987466304650773736e+02
1.436924298020250568e+00, 5.893829402028831055e+02
1.444674102273130201e+00, 5.807042953028314969e+02
1.445163970283970034e+00, 5.801757965222119537e+02
1.453450890825908948e+00, 5.713317554754036109e+02
1.461785330579148612e+00, 5.626173784026992735e+02
1.470167562030366692e+00, 5.540308688836362307e+02
1.478597859228744760e+00, 5.455704532983014587e+02
1.487076497794929120e+00, 5.372343805789879525e+02
1.495603754930041607e+00, 5.290209219637536080e+02
1.504179909424742778e+00, 5.209283707518808342e+02
1.512805241668345513e+00, 5.129550420612438302e+02
1.521480033657984787e+00, 5.050992725875740916e+02
1.530204569007833637e+00, 4.973594203656409150e+02
1.537076677541656444e+00, 4.913738925830044195e+02
1.538979132958378404e+00, 4.897241714431520450e+02
1.547804012385743500e+00, 4.821674672171105840e+02
1.556679495811070568e+00, 4.747234320281377222e+02
1.565605873409950943e+00, 4.673904668570703507e+02
1.574583437021913612e+00, 4.601669937420181213e+02
1.583612480159966696e+00, 4.530514555337179559e+02
1.592693298020191772e+00, 4.460423156530866891e+02
1.601826187491397491e+00, 4.391380578509548513e+02
1.606671720050132368e+00, 4.355327364440063889e+02
1.611011447164824029e+00, 4.322679474456049888e+02
1.620249377343906616e+00, 4.254261095529692511e+02
1.629540280054092571e+00, 4.186898990023271949e+02
1.638884459052717846e+00, 4.120577411921028101e+02
1.648282219838935081e+00, 4.055280838244617598e+02
1.657733869663703619e+00, 3.990993966134691959e+02
1.667239717539834132e+00, 3.927701709965800774e+02
1.676800074252091877e+00, 3.865389198494241327e+02
1.686415252367357009e+00, 3.804041772038620479e+02
1.694346870330049271e+00, 3.754409396781475721e+02
1.696085566244844633e+00, 3.744470376744535542e+02
1.705811332046381246e+00, 3.689516413129316561e+02
1.715592867746741801e+00, 3.635326603998362316e+02
1.725430493144046062e+00, 3.581891151828806983e+02
1.735324529870213350e+00, 3.529200368878958329e+02
1.745275301401478352e+00, 3.477244676255747322e+02
1.755283133068967993e+00, 3.426014602984458861e+02
1.765348352069335158e+00, 3.375500785080859032e+02
1.775471287475458571e+00, 3.325693964625788794e+02
1.785652270247200635e+00, 3.276584988842409416e+02
1.795891633242227448e+00, 3.228164809176149674e+02
1.806189711226891204e+00, 3.180424480377495797e+02
1.813415209983958665e+00, 3.147488730502503245e+02
1.816546840887177439e+00, 3.492291111281937219e+02
1.826963360839708894e+00, 5.077357078780391930e+02
1.837439611642818438e+00, 7.807523825662191257e+02
1.847975935807683490e+00, 1.294546250558710881e+03
1.858572677809523288e+00, 2.388219995703767381e+03
1.864805472232185624e+00, 3.667023861904358910e+03
1.869230184098861658e+00, 3.643950778805444315e+03
1.879948803112852618e+00, 3.588854285880218413e+03
1.890728885286675709e+00, 3.534556496616948607e+03
1.901570783064988612e+00, 3.481046524576212960e+03
1.912474850913452817e+00, 3.428313618019034948e+03
1.923441445330321908e+00, 3.376347158506557207e+03
1.934470924858096685e+00, 3.325136659509103538e+03
1.945563650095247343e+00, 3.274671765024653268e+03
1.956719983708004040e+00, 3.224942248206769818e+03
1.967940290442212525e+00, 3.175938010002067585e+03
1.978235513471762630e+00, 3.131843674596114397e+03
1.979224937135259044e+00, 3.126916870651391491e+03
1.990574292728065187e+00, 3.071135146886573239e+03
2.001988728277148688e+00, 3.016363799986096183e+03
2.013468616966755054e+00, 2.962584166958841251e+03
2.025014334121060688e+00, 2.909777938187766267e+03
2.036626257216438418e+00, 2.857927150530795643e+03
2.048304765893804724e+00, 2.807014180561425746e+03
2.060050241971029816e+00, 2.757021737946161920e+03
2.071863069455416095e+00, 2.707932858955876782e+03
2.073848248655183468e+00, 2.699797976015619952e+03
2.083743634556261881e+00, 2.659637432192921551e+03
2.095692325697478875e+00, 2.612198088140901291e+03
2.107709533530300217e+00, 2.565617861372077641e+03
2.119795650946042276e+00, 2.519880886529469535e+03
2.131951073088960147e+00, 2.474971598569993603e+03
2.144176197369161763e+00, 2.430874726903425199e+03
2.156471423475596172e+00, 2.387575289650038485e+03
2.168837153389132411e+00, 2.345058588014351244e+03
2.180505270017735864e+00, 2.305861181235130516e+03
2.181273791395689443e+00, 2.303304939254835517e+03
2.193781744099463804e+00, 2.262227237066495945e+03
2.206361420436215859e+00, 2.221893306124771698e+03
2.219013231686645327e+00, 2.182289414467020379e+03
2.231737591489835193e+00, 2.143402089982358120e+03
2.244534915856771562e+00, 2.105218115342211149e+03
2.257405623183954102e+00, 2.067724523033449259e+03
2.259078777853704700e+00, 2.062916034449242034e+03
2.270350134267063336e+00, 2.038085941267334647e+03
2.283368872314728293e+00, 2.009899922475343146e+03
2.296462262962359890e+00, 1.982074064056929728e+03
2.309630734286060250e+00, 1.954604310671631538e+03
2.322874716816630158e+00, 1.927486642862738108e+03
2.336194643553632488e+00, 1.900717076912025959e+03
2.349590949979559529e+00, 1.874291664691766300e+03
2.363064074074061161e+00, 1.848206493514176373e+03
2.376614456328272507e+00, 1.822457685978293284e+03
2.382431231843248565e+00, 1.811551186823826356e+03
2.390242539759211748e+00, 1.795207074988011755e+03
2.403948769924259210e+00, 1.767000586450152696e+03
2.417733594935735919e+00, 1.739225221133755895e+03
2.431597465475541231e+00, 1.711874641782272192e+03
2.445540834809899700e+00, 1.684942599081774006e+03
2.459564158804168787e+00, 1.658422930546964835e+03
2.473667895937751826e+00, 1.632309559419118386e+03
2.487852507319084694e+00, 1.606596493575902514e+03
2.502118456700707760e+00, 1.581277824452997265e+03
2.505038256736312530e+00, 1.576161571272526089e+03
2.516466210494434197e+00, 1.556143526180596837e+03
2.530896237786592007e+00, 1.531348152031450354e+03
2.545409010353367307e+00, 1.506939079974815513e+03
2.560005002676224439e+00, 1.482910477863355936e+03
2.574684691957417115e+00, 1.459256597689599175e+03
2.589448558135596823e+00, 1.435971774453302714e+03
2.604297083901493615e+00, 1.413050425042411462e+03
2.619230754713709697e+00, 1.390487047127431424e+03
2.634250058814578743e+00, 1.368276218069149763e+03
2.649355487246138896e+00, 1.346412593839507281e+03
2.649541488020484614e+00, 1.346146289236706934e+03
2.664547533866181706e+00, 1.323929905556680069e+03
2.679826695364394773e+00, 1.301808638822452394e+03
2.695193471278610975e+00, 1.280054814666160610e+03
2.710648364011128297e+00, 1.258662378105140533e+03
2.726191878845145578e+00, 1.237625372863077018e+03
2.741824523961278182e+00, 1.216937939784613036e+03
2.757546810454167385e+00, 1.196594315274908695e+03
2.773359252349201665e+00, 1.176588829763731383e+03
2.777644209112135609e+00, 1.171244505767587270e+03
2.789262366619309041e+00, 1.159087082498481323e+03
2.805256673201872442e+00, 1.142624102760538563e+03
2.821342695015714774e+00, 1.126379683795817073e+03
2.837520957978207914e+00, 1.110351213178285207e+03
2.853791991022459840e+00, 1.094536104379593553e+03
2.870156326114606582e+00, 1.078931796608844479e+03
2.886614498271211637e+00, 1.063535754651528350e+03
2.903167045576747984e+00, 1.048345468707696455e+03
2.919814509201200003e+00, 1.033358454229381096e+03
2.936557433417747998e+00, 1.018572251757333447e+03
2.953396365620569508e+00, 1.003984426757102938e+03
2.970331856342733889e+00, 9.895925694545053375e+02
2.987364459274195472e+00, 9.753942946705308259e+02
2.990479494908862002e+00, 9.728270507457035592e+02
3.004494731279907516e+00, 9.611388965758500262e+02
3.021723232418015659e+00, 9.470261441263731967e+02
3.039050525958178817e+00, 9.331097723480005470e+02
3.056477178399981565e+00, 9.193872607336551255e+02
3.074003759491449550e+00, 9.058561170679911356e+02
3.091630842247687028e+00, 8.925138771861217037e+02
3.109359002969600994e+00, 8.793581047329701050e+02
3.127188821262752771e+00, 8.663863909232406968e+02
3.145120880056296642e+00, 8.535963543020769748e+02
3.163155765622048587e+00, 8.409856405063937927e+02
3.181294067593648744e+00, 8.285519220269508196e+02
3.199536378985835761e+00, 8.162928979711701913e+02
3.200632111508848965e+00, 8.155642753225027946e+02
3.217883296213844169e+00, 8.030521922513416939e+02
3.236335419112891909e+00, 7.899507605128895875e+02
3.254893350957804188e+00, 7.770600789193754281e+02
3.273557698482723488e+00, 7.643768223181197072e+02
3.292329071900957249e+00, 7.518977166184579346e+02
3.311208084924925465e+00, 7.396195380376346975e+02
3.330195354786217088e+00, 7.275391123571949947e+02
3.349291502255785424e+00, 7.156533141897272117e+02
3.368497151664226141e+00, 7.039590662558626946e+02
3.387812930922204036e+00, 6.924533386713569598e+02
3.407239471540975728e+00, 6.811331482441623848e+02
3.426777408653031820e+00, 6.699955577813473155e+02
3.446427381032872272e+00, 6.590376754057288053e+02
3.466190031117879045e+00, 6.482566538821198492e+02
3.486066005029332171e+00, 6.376496899530352493e+02
3.506055952593521319e+00, 6.272140236837681186e+02
3.526160527363001673e+00, 6.169469378166854767e+02
3.546380386637959070e+00, 6.068457571346466466e+02
3.559419680969123867e+00, 6.004484461366114374e+02
3.566716191487691034e+00, 5.975866151435909615e+02
3.587168606772234369e+00, 5.896611083039113055e+02
3.607738301164087336e+00, 5.818308835466629034e+02
3.628425947170084154e+00, 5.740949693601044146e+02
3.649232221153375644e+00, 5.664524011680140347e+02
3.670157803355538206e+00, 5.589022213305064497e+02
3.691203377918824469e+00, 5.514434791438311549e+02
3.712369632908518291e+00, 5.440752308391834049e+02
3.733657260335443873e+00, 5.367965395805240405e+02
3.755066956178575222e+00, 5.296064754614434378e+02
3.776599420407805052e+00, 5.225041155010661669e+02
3.798255357006822486e+00, 5.154885436390281939e+02
3.820035473996124420e+00, 5.085588507295358909e+02
3.841940483456175670e+00, 5.017141345345161767e+02
3.863971101550676579e+00, 4.949534997158859255e+02
3.886128048549990943e+00, 4.882760578269460439e+02
3.908412048854679632e+00, 4.816809273029214751e+02
3.912302690627638135e+00, 4.805416598860163049e+02
3.930823831019197634e+00, 4.737263959493400876e+02
3.953364127775708337e+00, 4.656049416556298297e+02
3.976033676058032817e+00, 4.576230848116905463e+02
3.998833217025756781e+00, 4.497784175936220663e+02
4.021763496088447631e+00, 4.420685738983789292e+02
4.044825262930036303e+00, 4.344912286165209707e+02
4.068019271533326098e+00, 4.270440969177454917e+02
4.091346280204631647e+00, 4.197249335489714781e+02
4.114807051598588394e+00, 4.125315321447412202e+02
4.138402352743070445e+00, 4.054617245497402678e+02
4.162132955064286044e+00, 3.985133801532017515e+02
4.185999634411976089e+00, 3.916844052350025436e+02
4.210003171084800044e+00, 3.849727423232254182e+02
4.224255735105386655e+00, 3.810599858438616820e+02
4.234144349855841760e+00, 3.783893346491906300e+02
4.258423959998252961e+00, 3.719370804227039571e+02
4.282842795311080586e+00, 3.655949441352042868e+02
4.307401654145198044e+00, 3.593610443006369337e+02
4.332101339429423881e+00, 3.532335316289423304e+02
4.356942658696764781e+00, 3.472105884740126953e+02
4.381926424110808682e+00, 3.412904282911416090e+02
4.407053452492297296e+00, 3.354712951037931816e+02
4.432324565345812317e+00, 3.297514629795454653e+02
4.457740588886649924e+00, 3.241292355150351341e+02
4.483302354067814299e+00, 3.186029453297612690e+02
4.509010696607205659e+00, 3.131709535685812966e+02
4.520894762733633776e+00, 3.107016441522828814e+02
4.534866457014929964e+00, 3.083144450558039011e+02
4.560870480620778267e+00, 3.039361170693100576e+02
4.587023617601874825e+00, 2.996159004326355557e+02
4.613326723010455765e+00, 2.953531008226086669e+02
4.639780656801844927e+00, 2.911470307941225997e+02
4.666386283862548723e+00, 2.869970097376763079e+02
4.693144474038548175e+00, 2.829023638366880959e+02
4.720056102163733946e+00, 2.788624260246036215e+02
4.747122048088498580e+00, 2.748765359418079584e+02
4.774343196708518811e+00, 2.709440398923460407e+02
4.801720437993668433e+00, 2.670642908004743958e+02
4.829254667017131908e+00, 2.632366481670428016e+02
4.856946783984660065e+00, 2.594604780257269567e+02
4.867305554197394635e+00, 2.580664947874554400e+02
4.884797694263993684e+00, 2.553806619172992498e+02
4.912808308414484237e+00, 2.511568588369542567e+02
4.940979542216837217e+00, 2.470022623511863458e+02
4.969312316703080157e+00, 2.429157528588883110e+02
4.997807558186649679e+00, 2.388962285573556983e+02
5.026466198292696141e+00, 2.349426051661902193e+02
5.055289173988533946e+00, 2.310538156553406850e+02
5.084277427614269484e+00, 2.272288099772190151e+02
5.113431906913622704e+00, 2.234665548028323201e+02
5.142753565064898780e+00, 2.197660332618774817e+02
5.172243360712165838e+00, 2.161262446867374365e+02
5.201902257996582790e+00, 2.125462043603282893e+02
5.231731226587931438e+00, 2.090249432677373989e+02
5.261731241716317342e+00, 2.055615078516017036e+02
5.286590225493812412e+00, 2.027493365568195713e+02
5.291903284204043878e+00, 2.021324550241255622e+02
5.322248340497696795e+00, 1.986567278285553186e+02
5.352767402700377986e+00, 1.952409820516750187e+02
5.383461468604153310e+00, 1.918841776600288540e+02
5.414331541722671837e+00, 1.885852927662373020e+02
5.445378631323965379e+00, 1.853433233098083406e+02
5.476603752463464758e+00, 1.821572827436191631e+02
5.508007926017161715e+00, 1.790262017259744880e+02
5.539592178715011528e+00, 1.759491278181312168e+02
5.571357543174475957e+00, 1.729251251872010187e+02
5.603305057934302447e+00, 1.699532743143244033e+02
5.635435767488474745e+00, 1.670326717080285448e+02
5.667750722320347379e+00, 1.641624296226742956e+02
5.700250978937013713e+00, 1.613416757818955034e+02
5.732937599903821457e+00, 1.585695531069500532e+02
5.741901991194045429e+00, 1.578204013438578670e+02
5.765811653879135967e+00, 1.558737525981787542e+02
5.798874215649269637e+00, 1.532342946552727483e+02
5.832126366163608466e+00, 1.506394670878796092e+02
5.865569192569978441e+00, 1.480885166940577449e+02
5.899203788250162894e+00, 1.455807029506247545e+02
5.933031252855671234e+00, 1.431152978004659246e+02
5.967052692343671083e+00, 1.406915854433966615e+02
6.001269219013164680e+00, 1.383088621305150809e+02
6.035681951541347345e+00, 1.359664359619909817e+02
6.070292015020171128e+00, 1.336636266882323127e+02
6.090969316578373594e+00, 1.323126140051753055e+02
6.105100540993149139e+00, 1.314796235412459566e+02
6.140108667492327754e+00, 1.294459069953773565e+02
6.175317539075519058e+00, 1.274426139862899987e+02
6.210728306863691373e+00, 1.254693106846652597e+02
6.246342128578631581e+00, 1.235255690153223895e+02
6.282160168580783299e+00, 1.216109665895486813e+02
6.318183597907305327e+00, 1.197250866380530425e+02
6.354413594310381441e+00, 1.178675179445389176e+02
6.390851342295696291e+00, 1.160378547798998881e+02
6.427498033161191060e+00, 1.142356968370279162e+02
6.464354865035993214e+00, 1.124606491662395200e+02
6.501423042919587836e+00, 1.107123221113119342e+02
6.518901660979016910e+00, 1.099005050220198996e+02
6.538703778721229654e+00, 1.089900718481779336e+02
6.576198291299542475e+00, 1.072935622889593219e+02
6.613907806502394848e+00, 1.056226526177932215e+02
6.651833557206948910e+00, 1.039769732749600735e+02
6.689976783359994350e+00, 1.023561596936312412e+02
6.728338732018477764e+00, 1.007598522393148244e+02
6.766920657390260274e+00, 9.918769614989793126e+01
6.805723820875150487e+00, 9.763934147628003757e+01
6.844749491106114192e+00, 9.611444302359893754e+01
6.883998943990778940e+00, 9.461266029304076142e+01
6.923473462753125141e+00, 9.313365742423607685e+01
6.963174337975458705e+00, 9.167710313823441481e+01
6.997511709069049068e+00, 9.044172272238199639e+01
7.003102867640598639e+00, 9.021438944109475244e+01
7.043260357174299102e+00, 8.860378637845329308e+01
7.083648119487960138e+00, 8.702238588816611298e+01
7.124267475021516027e+00, 8.546964785140447418e+01
7.165119751786637181e+00, 8.394504239330854034e+01
7.206206285410132750e+00, 8.244804968257255950e+01
7.247528419177609926e+00, 8.097815973509928256e+01
7.289087504077415680e+00, 7.953487222163784054e+01
7.330884898844778341e+00, 7.811769627932227422e+01
7.372921970006255599e+00, 7.672615032702533711e+01
7.415200091924386783e+00, 7.535976188445009427e+01
7.457720646842648904e+00, 7.401806739487723519e+01
7.500485024930640066e+00, 7.270061205149350769e+01
7.543494624329515119e+00, 7.140694962722496086e+01
7.577669556716045918e+00, 7.040081897497876184e+01
7.586750851197724188e+00, 7.012535529836620185e+01
7.630255119756957249e+00, 6.882548048287554820e+01
7.674008852338404019e+00, 6.755035439215440363e+01
7.718013479429246537e+00, 6.629948974261174044e+01
7.762270439719416437e+00, 6.507240924617173050e+01
7.806781180148656851e+00, 6.386864539507019600e+01
7.851547155953798374e+00, 6.268774025154799290e+01
7.896569830716368088e+00, 6.152924524232001602e+01
7.941850676410409093e+00, 6.039272095770832749e+01
7.987391173450633097e+00, 5.927773695532330578e+01
8.033192810740805712e+00, 5.818387156818643291e+01
8.079257085722421294e+00, 5.711071171718680972e+01
8.125585504423675332e+00, 5.605785272776671491e+01
8.172179581508682844e+00, 5.502489815073741397e+01
8.205797219318881730e+00, 5.429533030175639396e+01
8.219040840327027198e+00, 5.404623338292487489e+01
8.266170812963526515e+00, 5.317203512086406647e+01
8.313571040288360692e+00, 5.231173698131163974e+01
8.361243072007434662e+00, 5.146512311291892416e+01
8.409188466713022336e+00, 5.063198090591554035e+01
8.457408791934769354e+00, 4.981210094576484693e+01
8.505905624190894798e+00, 4.900527696743414907e+01
8.554680549039767712e+00, 4.821130581026978490e+01
8.603735161131734088e+00, 4.742998737347255656e+01
8.653071064261240508e+00, 4.666112457216507892e+01
8.702689871419295287e+00, 4.590452329404418919e+01
8.752593204846169428e+00, 4.515999235661280409e+01
8.802782696084472391e+00, 4.442734346498237841e+01
8.853259986032457007e+00, 4.370639117024168030e+01
8.904026724997697428e+00, 4.299695282838276711e+01
8.955084572751029981e+00, 4.229884855977952185e+01
9.006435198580808432e+00, 4.161190120921136781e+01
9.045251797486242751e+00, 4.110246919741184968e+01
9.058080281347505647e+00, 4.096358599177676041e+01
9.110021509538572815e+00, 4.040761393667146706e+01
9.162260581323673492e+00, 3.985855546319005072e+01
9.214799204610169880e+00, 3.931633604874891574e+01
9.267639097098991030e+00, 3.878088177354879207e+01
9.320781986340783476e+00, 3.825211931916675212e+01
9.374229609792370965e+00, 3.772997596708488288e+01
9.427983714873596099e+00, 3.721437959715586885e+01
9.482046059024410667e+00, 3.670525868600823571e+01
9.536418409762367432e+00, 3.620254230539120499e+01
9.591102544740394364e+00, 3.570616012046163235e+01
9.646100251804895720e+00, 3.521604238801359088e+01
9.701413329054242141e+00, 3.473211995465175761e+01
9.757043584897514776e+00, 3.425432425491066368e+01
9.812992838113672178e+00, 3.378258730932012810e+01
9.869262917910971211e+00, 3.331684172241887865e+01
9.883360302936853969e+00, 3.320150080254474290e+01
9.925855663986808963e+00, 3.277667600662428526e+01
9.982772926587852425e+00, 3.221895513172554359e+01
1.004001656657051633e+01, 3.167072587346921964e+01
1.009758845546183004e+01, 3.113182666278103028e+01
1.015549047552060991e+01, 3.060209868166030489e+01
1.021372451979900298e+01, 3.008138581631861896e+01
1.027229249220438234e+01, 2.956953461111728032e+01
1.033119630756155871e+01, 2.906639422329002898e+01
1.039043789167544318e+01, 2.857181637843659772e+01
1.045001918139396757e+01, 2.808565532677562970e+01
1.050994212467143285e+01, 2.760776780014249709e+01
1.054623967922189820e+01, 2.732355605866918680e+01
1.057020868063214714e+01, 2.713760987497516197e+01
1.063082081963454506e+01, 2.667486218841348133e+01
1.069178052333556295e+01, 2.622001202600290526e+01
1.075308978475544208e+01, 2.577292444981803854e+01
1.081475060834289081e+01, 2.533346683099264496e+01
1.087676501004058061e+01, 2.490150881012802841e+01
1.093913501735112526e+01, 2.447692225838117963e+01
1.100186266940331059e+01, 2.405958123922276215e+01
1.106495001701878600e+01, 2.364936197085199154e+01
1.112839912277912191e+01, 2.324614278925762179e+01
1.119221206109319411e+01, 2.284980411191410354e+01
1.125639091826507787e+01, 2.246022840210106253e+01
1.128682606408021982e+01, 2.227857583292448140e+01
1.132093779256220856e+01, 2.208520911701886646e+01
1.138585479428399871e+01, 2.172335575765175264e+01
1.145114404583083889e+01, 2.136735681722538160e+01
1.151680768177344305e+01, 2.101711919759152991e+01
1.158284784892270558e+01, 2.067255124595531512e+01
1.164926670639984430e+01, 2.033356273319245489e+01
1.171606642570701418e+01, 2.000006483247525679e+01
1.178324919079825328e+01, 1.967197009820404574e+01
1.185081719815095624e+01, 1.934919244523894477e+01
1.191877265683764087e+01, 1.903164712842930939e+01
1.198711778859818189e+01, 1.871925072243599431e+01
1.205585482791246221e+01, 1.841192110184285369e+01
1.212498602207337584e+01, 1.810957742155396488e+01
1.215109206848489620e+01, 1.799712550802098932e+01
1.219451363126037613e+01, 1.782190669510528380e+01
1.226443992861332433e+01, 1.754448322945508920e+01
1.233476720030681051e+01, 1.727124627184882044e+01
1.240549774562492225e+01, 1.700213538058627094e+01
1.247663387703635784e+01, 1.673709093066473130e+01
1.254817792027011158e+01, 1.647605410387147629e+01
1.262013221439146093e+01, 1.621896687897437772e+01
1.269249911187844404e+01, 1.596577202200933243e+01
1.276528097869879907e+01, 1.571641307666420495e+01
1.283848019438725174e+01, 1.547083435475912694e+01
1.291209915212340142e+01, 1.522898092682178373e+01
1.298614025880990042e+01, 1.499079861275823156e+01
1.304321087341415364e+01, 1.481058740057850187e+01
1.306060593515118207e+01, 1.474584308661171939e+01
1.313549861573254418e+01, 1.447136237696518712e+01
1.321082074909982751e+01, 1.420213590344441812e+01
1.328657479783941220e+01, 1.393805950377921654e+01
1.336276323865875071e+01, 1.367903117047704953e+01
1.343938856246734481e+01, 1.342495100395915841e+01
1.351645327445814004e+01, 1.317572116677543725e+01
1.359395989418949924e+01, 1.293124583887123258e+01
1.367191095566753489e+01, 1.269143117388107100e+01
1.375030900742896733e+01, 1.245618525642367658e+01
1.382915661262445006e+01, 1.222541806037413359e+01
1.390845634910232853e+01, 1.199904140808953379e+01
1.398821080949299756e+01, 1.177696893056446470e+01
1.399993678253111185e+01, 1.174478181277867250e+01
1.406842260129360334e+01, 1.158398298816985239e+01
1.414909434695332102e+01, 1.139831573964595712e+01
1.423022868395909057e+01, 1.121556434996871232e+01
1.431182826492180560e+01, 1.103568430618408769e+01
1.439389575766311324e+01, 1.085863174781769125e+01
1.447643384530258359e+01, 1.068436345787699615e+01
1.455944522634545812e+01, 1.051283685396564493e+01
1.464293261477081742e+01, 1.034400997950913137e+01
1.472689874012040256e+01, 1.017784149509016167e+01
1.481134634758779178e+01, 1.001429066989320660e+01
1.485127098085168917e+01, 9.938187274117479930e+00
1.489627819810816867e+01, 9.843930871459090071e+00
1.498169706844860727e+01, 9.668294387401672907e+00
1.506760575129878355e+01, 9.495839891576402181e+00
1.515400705536238846e+01, 9.326508592302289458e+00
1.524090380544887857e+01, 9.160242811478100933e+00
1.532829884256585551e+01, 8.996985962831745454e+00
1.541619502401196407e+01, 8.836682530610561415e+00
1.550459522347023977e+01, 8.679278048703213955e+00
1.559350233110216699e+01, 8.524719080183716713e+00
1.568291925364209582e+01, 8.372953197269209724e+00
1.575387327343537969e+01, 8.255077699076766251e+00
1.577284891449230031e+01, 8.226768392545382724e+00
1.586329425381856417e+01, 8.093599307084270222e+00
1.595425822864624799e+01, 7.962549842223396013e+00
1.604574381295705976e+01, 7.833587036444431106e+00
1.613775399778622699e+01, 7.706678424218790902e+00
1.623029179132029043e+01, 7.581792028895845803e+00
1.632336021899548939e+01, 7.458896355685644686e+00
1.641696232359658580e+01, 7.337960384735299435e+00
1.651110116535646810e+01, 7.218953564297421188e+00
1.660577982205612102e+01, 7.101845803990132211e+00
1.670100138912528109e+01, 6.986607468147154165e+00
1.679676897974359306e+01, 6.873209369257144985e+00
1.681075690333969774e+01, 6.856852185080630768e+00
1.689308572494246974e+01, 6.756826327476801453e+00
1.698995477370739948e+01, 6.641610420251138791e+00
1.708737929308091807e+01, 6.528360837568799369e+00
1.718536246826617386e+01, 6.417043983008152708e+00
1.728390750273098675e+01, 6.307626835040767155e+00
1.738301761831268522e+01, 6.200076937174165970e+00
1.748269605532338034e+01, 6.094362388264232600e+00
1.758294607265591836e+01, 5.990451832994068582e+00
1.768377094789044790e+01, 5.888314452516528519e+00
1.778517397740149875e+01, 5.787919955257649463e+00
1.788715847646586354e+01, 5.689238567877991315e+00
1.798972777937092715e+01, 5.592241026389468850e+00
1.799125517196005575e+01, 5.590813327974745839e+00
1.809288523952367100e+01, 5.485890240996390332e+00
1.819663422956036314e+01, 5.381470280048493038e+00
1.830097814145671009e+01, 5.279107435480121069e+00
1.840592038663890051e+01, 5.178759424540195333e+00
1.851146439609504313e+01, 5.080384878742100874e+00
1.861761362048737922e+01, 4.983943322909371254e+00
1.872437153026503509e+01, 4.889395154733592541e+00
1.880495704878250507e+01, 4.819604115246660214e+00
1.883174161577758454e+01, 4.801369622763242084e+00
1.893972738738909456e+01, 4.728780599402034213e+00
1.904833237559291348e+01, 4.657243705790898858e+00
1.915756013112710576e+01, 4.586744604291846272e+00
1.926741422509048363e+01, 4.517269134610878645e+00
1.937789824905945224e+01, 4.448803311955411566e+00
1.948901581520537363e+01, 4.381333325204154860e+00
1.960077055641266952e+01, 4.314845535089297357e+00
1.971316612639762766e+01, 4.249326472391109277e+00
1.982620619982776589e+01, 4.184762836145116793e+00
1.993989447244210567e+01, 4.121141491861655126e+00
1.994880131850077376e+01, 4.116211737589816622e+00
2.000000000000000000e+01, 4.089000000000000412e+00
2.005423466117190046e+01, 4.055101942971967688e+00
2.016923050426219888e+01, 3.984456333317178967e+00
2.028488576139404032e+01, 3.915051105285273891e+00
2.036999999999999744e+01, 3.865000000000000657e+00
2.040120421380741789e+01, 3.846695221615958449e+00
2.051818966442480985e+01, 3.779090098351982174e+00
2.063584593797562405e+01, 3.712685760048027639e+00
2.075417688112118952e+01, 3.647460583612382123e+00
2.087318636258051185e+01, 3.583393342256999237e+00
2.099287827325679956e+01, 3.520463198070579391e+00
2.111325652636456596e+01, 3.458649694734751368e+00
2.117999999999999972e+01, 3.424999999999999822e+00
2.123432505755772226e+01, 3.398138305635319600e+00
2.135608782505814673e+01, 3.338943443488851859e+00
2.147854880978514558e+01, 3.280787785383769695e+00
2.160171201548551068e+01, 3.223652901247102243e+00
2.172558146886455788e+01, 3.167520692186017950e+00
2.185016121971768754e+01, 3.112373384435748402e+00
2.197545534106280485e+01, 3.058193523420417836e+00
2.203000000000000114e+01, 3.034999999999999254e+00
2.210146792927350745e+01, 3.004757592141637623e+00
2.222820310421293755e+01, 2.952108826429527877e+00
2.235566500936857892e+01, 2.900391482108673813e+00
2.248385781198766864e+01, 2.849588873493162478e+00
2.261278570321345072e+01, 2.799684618667108271e+00
2.274245289822221494e+01, 2.750662633840113003e+00
2.287286363636102848e+01, 2.702507127810347853e+00
2.291000000000000014e+01, 2.689000000000000501e+00
2.300402218128646936e+01, 2.654919966459347247e+00
2.313593282110394256e+01, 2.608070531976294681e+00
2.326859986850787365e+01, 2.562057671507179890e+00
2.340202766092276221e+01, 2.516866215548461128e+00
2.353622056064486756e+01, 2.472481275113798116e+00
2.367118295498499592e+01, 2.428888236417232616e+00
2.380691925641182038e+01, 2.386072755660347156e+00
2.382000000000000028e+01, 2.381999999999999229e+00
2.394343390269621707e+01, 2.343961623050106802e+00
2.408073135705623358e+01, 2.302596437124988071e+00
2.421881610830316944e+01, 2.261969965407181427e+00
2.435769267098822866e+01, 2.222068811210665018e+00
2.449736558555015264e+01, 2.182879825622833003e+00
2.463783941846367398e+01, 2.144390102807399501e+00
2.476999999999999957e+01, 2.108999999999999542e+00
2.477911876238873390e+01, 2.106585463958007498e+00
2.492120823632076565e+01, 2.069433534547361120e+00
2.506411248574162443e+01, 2.032944511525496267e+00
2.520783618277148008e+01, 1.997106386334346562e+00
2.535238402632159449e+01, 1.961907372199102717e+00
2.549776074224785560e+01, 1.927335899931401197e+00
2.564397108350543064e+01, 1.893380613814282132e+00
2.576000000000000156e+01, 1.866999999999999993e+00
2.579101983030405520e+01, 1.860031444145764601e+00
2.593891179026434912e+01, 1.827280284368146601e+00
2.608765179857501693e+01, 1.795112278486980628e+00
2.623724471815082993e+01, 1.763516891579109291e+00
2.638769543979177357e+01, 1.732483782603909894e+00
2.653900888234284139e+01, 1.702002800750765932e+00
2.669118999285489124e+01, 1.672063981857329296e+00
2.679000000000000270e+01, 1.652999999999999803e+00
2.684424374674630087e+01, 1.642600667191163932e+00
2.699817514796578166e+01, 1.613560721233750384e+00
2.715298922915587454e+01, 1.585040604210811166e+00
2.730869105181750456e+01, 1.557030860027819097e+00
2.746528570647550538e+01, 1.529522208170692066e+00
2.762277831284492891e+01, 1.502505540360764558e+00
2.778117401999859482e+01, 1.475971917275470613e+00
2.785999999999999943e+01, 1.463000000000000078e+00
2.794047800653533642e+01, 1.449789667641716129e+00
2.810069548074931589e+01, 1.423959973714324034e+00
2.826183168080035202e+01, 1.398597343304398333e+00
2.842389187488505087e+01, 1.373693167996085540e+00
2.858688136140922964e+01, 1.349239001915856884e+00
2.875080546916101554e+01, 1.325226558570125501e+00
2.891566955748509571e+01, 1.301647707746631966e+00
2.896999999999999886e+01, 1.294000000000000039e+00
2.908147901645796907e+01, 1.278654958006341769e+00
2.924823926706405786e+01, 1.256150159494228591e+00
2.941595576137310530e+01, 1.234045848471492235e+00
2.958463398271831224e+01, 1.212334795226034823e+00
2.975427944587568518e+01, 1.191009902975309176e+00
2.992489769724418380e+01, 1.170064205365044296e+00
3.000000000000000000e+01, 1.161000000000000254e+00
3.009649431502727168e+01, 1.149095511764574695e+00
3.012999999999999901e+01, 1.145000000000000240e+00
3.026907490941514212e+01, 1.128568301009432506e+00
3.044264512276818024e+01, 1.108499076143485418e+00
3.061721062980146613e+01, 1.088791864553081412e+00
3.079277713777018732e+01, 1.069440015104169861e+00
3.096935038665639084e+01, 1.050437001741791887e+00
3.114693614935655575e+01, 1.031776421068817839e+00
3.132554023187034531e+01, 1.013451989973215728e+00
3.132999999999999829e+01, 1.012999999999999901e+00
3.150516847349046756e+01, 9.953255714509914309e-01
3.168582674699344182e+01, 9.775253015652913824e-01
3.186752095883182179e+01, 9.600485050367087991e-01
3.205025704932715058e+01, 9.428891815771340834e-01
3.223404099286423019e+01, 9.260414451228953236e-01
3.241887879808643902e+01, 9.094995215897274665e-01
3.257999999999999829e+01, 8.953999999999999737e-01
3.260477650809210104e+01, 8.932591980146094013e-01
3.279174020063221917e+01, 8.773226726041603030e-01
3.297977598830905777e+01, 8.616748414651310695e-01
3.316889001877603249e+01, 8.463103711915300753e-01
3.335908847493871576e+01, 8.312240293829513682e-01
3.355037757515687247e+01, 8.164106826721003740e-01
3.374276357344794519e+01, 8.018652947922624286e-01
3.388000000000000256e+01, 7.917000000000000703e-01
3.393625275969138499e+01, 7.875895123885190419e-01
3.413085145983438906e+01, 7.735874067581247626e-01
3.432656603609854784e+01, 7.598377910335597507e-01
3.452340288718809092e+01, 7.463360282941334800e-01
3.472136844849892867e+01, 7.330775687720820777e-01
3.492046919232908664e+01, 7.200579481666150583e-01
3.512071162809036906e+01, 7.072727859917338211e-01
3.524000000000000199e+01, 6.997999999999999776e-01
3.532210230252098881e+01, 6.946445242753563898e-01
3.552464779989988131e+01, 6.821407686976921347e-01
3.572835474226177865e+01, 6.698661692828722369e-01
3.593322978961376890e+01, 6.578164286052816667e-01
3.613927964015307737e+01, 6.459873321867199980e-01
3.634651103048589960e+01, 6.343747468379524745e-01
3.655493073584788277e+01, 6.229746190348144363e-01
3.664000000000000057e+01, 6.183999999999999497e-01
3.676454557032546688e+01, 6.118257898407964968e-01
3.697536238707872513e+01, 6.009084586978996612e-01
3.718738807856545492e+01, 5.901889410728301533e-01
3.740062957676634880e+01, 5.796635814786902374e-01
3.761509385341189216e+01, 5.693287936821528339e-01
3.783078792021009207e+01, 5.591810593504480398e-01
3.804771882907586900e+01, 5.492169267257647203e-01
3.810999999999999943e+01, 5.463999999999998858e-01
3.826589367236137917e+01, 5.393808595800624328e-01
3.848531958308819156e+01, 5.297034157834996648e-01
3.870600373518028903e+01, 5.202025786993591527e-01
3.892795334369868954e+01, 5.108750544452271836e-01
3.915117566507734637e+01, 5.017176122776200176e-01
3.937567799736024909e+01, 4.927270833403347150e-01
3.960146768044027965e+01, 4.839003594386138696e-01
3.962999999999999545e+01, 4.827999999999998959e-01
3.982855209629896365e+01, 4.751643197318677347e-01
4.000000000000000000e+01, 4.687000000000001165e-01
4.005693866924794833e+01, 4.665923236983819944e-01
4.028663486617167422e+01, 4.582169126776360901e-01
4.051764819677142526e+01, 4.499944407035213478e-01
4.074998621381104158e+01, 4.419220530675209702e-01
4.098365651336368387e+01, 4.339969498364026901e-01
4.120999999999999375e+01, 4.265000000000000457e-01
4.121866673506026757e+01, 4.262144066524816144e-01
4.145502456233923283e+01, 4.185230763100217799e-01
4.169273772269757927e+01, 4.109731694485463382e-01
4.193181398794379788e+01, 4.035620226690853629e-01
4.217226117445174793e+01, 3.962870242559668466e-01
4.241408714341633157e+01, 3.891456131366293758e-01
4.265729980111031949e+01, 3.821352778633029246e-01
4.285000000000000142e+01, 3.767000000000000348e-01
4.290190709914308087e+01, 3.752620041430659859e-01
4.314791703472040751e+01, 3.685453638656582820e-01
4.339533765090600781e+01, 3.619509118754335453e-01
4.364417703688451411e+01, 3.554763784941838423e-01
4.389444332822576200e+01, 3.491195373264001645e-01
4.414614470715105909e+01, 3.428782044067045787e-01
4.439928940280051251e+01, 3.367502373647522362e-01
4.457000000000000028e+01, 3.326999999999999957e-01
4.465388569150209719e+01, 3.307062232090303699e-01
4.490994189704232298e+01, 3.247180026684222121e-01
4.516746639093815219e+01, 3.188403806495628823e-01
4.542646759271102042e+01, 3.130712623441371800e-01
4.568695397016185922e+01, 3.074085938869803858e-01
4.594893403964805856e+01, 3.018503615247391525e-01
4.621241636636188588e+01, 2.963945908021892728e-01
4.633999999999999631e+01, 2.938000000000000056e-01
4.647740956461036888e+01, 2.910427240875128052e-01
4.674392229809720334e+01, 2.857924206443729909e-01
4.701196328020580495e+01, 2.806386143529850941e-01
4.728154127428430797e+01, 2.755794889240827383e-01
4.755266509393184293e+01, 2.706132632885429046e-01
4.782534360328701695e+01, 2.657381908891543465e-01
4.809958571731748833e+01, 2.609525589872623841e-01
4.818999999999999773e+01, 2.594000000000000750e-01
4.837540040211153070e+01, 2.562485926263542435e-01
4.865279667517116735e+01, 2.516280798670221808e-01
4.893178360570681917e+01, 2.470924383917586509e-01
4.921237031493411251e+01, 2.426400719624490221e-01
4.949456597637188793e+01, 2.382694152640729424e-01
4.977837981614214868e+01, 2.339789332836269276e-01
5.000000000000000000e+01, 2.307000000000000162e-01
5.006382111327179985e+01, 2.297553780309604110e-01
5.035089919999575159e+01, 2.255694921130582953e-01
5.063962346206238863e+01, 2.214615368754803970e-01
5.093000333904018362e+01, 2.174300210777160292e-01
5.122204832462639956e+01, 2.134734830022352037e-01
5.151576796695749749e+01, 2.095904898455518417e-01
5.181117186892112159e+01, 2.057796371224640264e-01
5.210826968847035090e+01, 2.020395480831605473e-01
5.240707113893926561e+01, 1.983688731429149310e-01
5.270758598936060224e+01, 1.947662893240686699e-01
5.300982406478494369e+01, 1.912304997100317816e-01
5.331379524660226110e+01, 1.877602329110195367e-01
5.361950947286474189e+01, 1.843542425412702246e-01
5.392697673861179197e+01, 1.810113067074748672e-01
5.423620709619683566e+01, 1.777302275081698302e-01
5.454721065561576410e+01, 1.745098305438458341e-01
5.485999758483782074e+01, 1.713489644375247312e-01
5.517457811013778013e+01, 1.682465003655789493e-01
5.549096251643034350e+01, 1.652013315985549624e-01
5.580916114760648128e+01, 1.622123730517789075e-01
5.612918440687137434e+01, 1.592785608455275226e-01
5.645104275708485631e+01, 1.563988518745433043e-01
5.677474672110329834e+01, 1.535722233866932407e-01
5.710030688212366101e+01, 1.507976725705612864e-01
5.742773388402959256e+01, 1.480742161517766553e-01
5.775703843173918273e+01, 1.454008899978854741e-01
5.808823129155526743e+01, 1.427767487315701467e-01
5.842132329151723980e+01, 1.402008653520379899e-01
5.875632532175508516e+01, 1.376723308643930110e-01
5.909324833484549089e+01, 1.351902539168151063e-01
5.943210334616970414e+01, 1.327537604453756792e-01
5.977290143427400437e+01, 1.303619933263158726e-01
6.000000000000000000e+01, 1.288000000000000256e-01
6.011565374123168937e+01, 1.279988751522336543e-01
6.046037147300746994e+01, 1.256501058566743545e-01
6.080706589982359134e+01, 1.233454736045900557e-01
6.115574835652866170e+01, 1.210841237188597652e-01
6.150643024296800121e+01, 1.188652186957360746e-01
6.185912302435640697e+01, 1.166879378441916248e-01
6.221383823165307092e+01, 1.145514769332338645e-01
6.257058746193828824e+01, 1.124550478470067449e-01
6.292938237879302932e+01, 1.103978782474887010e-01
6.329023471268000378e+01, 1.083792112446202993e-01
6.365315626132722571e+01, 1.063983050736809766e-01
6.401815889011382410e+01, 1.044544327797485156e-01
6.438525453245766528e+01, 1.025468819090799566e-01
6.475445519020595952e+01, 1.006749542072461340e-01
6.512577293402732437e+01, 9.883796532387267852e-02
6.549921990380651948e+01, 9.703524452382790433e-02
6.587480830904142692e+01, 9.526613440471137784e-02
6.625255042924194981e+01, 9.352999062049945078e-02
6.663245861433185269e+01, 9.182618161120148503e-02
6.701454528505233554e+01, 9.015408833839411162e-02
6.739882293336815167e+01, 8.851310402649534281e-02
6.778530412287585705e+01, 8.690263390964830803e-02
6.817400148921487357e+01, 8.532209498408400983e-02
6.856492774048041383e+01, 8.377091576584183574e-02
6.895809565763896387e+01, 8.224853605372246801e-02
6.935351809494623865e+01, 8.075440669735481358e-02
6.975120798036719805e+01, 7.928798937026164395e-02
7.015117831599904719e+01, 7.784875634780751008e-02
7.055344217849614097e+01, 7.643619028992218456e-02
7.095801271949750344e+01, 7.504978402848826169e-02
7.136490316605693351e+01, 7.368904035928841578e-02
7.177412682107517128e+01, 7.235347183841016327e-02
7.218569706373517647e+01, 7.104260058300501668e-02
7.259962734993936806e+01, 6.975595807630692591e-02
7.301593121274954967e+01, 6.849308497681265429e-02
7.343462226282943561e+01, 6.725353093152981743e-02
7.385571418888940798e+01, 6.603685439320354511e-02
7.427922075813441438e+01, 6.484262244142906251e-02
7.470515581671384098e+01, 6.367041060756728488e-02
7.513353329017432713e+01, 6.251980270337509360e-02
7.556436718391472596e+01, 6.139039065327001055e-02
7.599767158364448960e+01, 6.028177433014487996e-02
7.643346065584385940e+01, 5.919356139465703492e-02
7.687174864822711129e+01, 5.812536713791288667e-02
7.731254989020845869e+01, 5.707681432747194888e-02
7.775587879337017227e+01, 5.604753305659908313e-02
7.820174985193430928e+01, 5.503716059668888050e-02
7.865017764323623339e+01, 5.404534125279661372e-02
7.910117682820123264e+01, 5.307172622220435176e-02
7.955476215182403621e+01, 5.211597345595500586e-02
8.000000000000000000e+01, 5.120000000000000939e-02
8.001094844365044878e+01, 5.117728219567645870e-02
8.046975061826279330e+01, 5.023723682431675136e-02
8.093118367576707328e+01, 4.931487946201511263e-02
8.139526270228358840e+01, 4.840986702479647963e-02
8.186200287044016477e+01, 4.752186333670271878e-02
8.233141943986791489e+01, 4.665053898435547047e-02
8.280352775770063545e+01, 4.579557117474119393e-02
8.327834325907619473e+01, 4.495664359614517241e-02
8.375588146764140163e+01, 4.413344628215877530e-02
8.423615799605913423e+01, 4.332567547868970692e-02
8.471918854651934794e+01, 4.253303351390260584e-02
8.520498891125205887e+01, 4.175522867102487296e-02
8.569357497304376636e+01, 4.099197506394858248e-02
8.618496270575680285e+01, 4.024299251556431867e-02
8.667916817485122749e+01, 3.950800643876409279e-02
8.717620753791062782e+01, 3.878674772004950255e-02
8.767609704516996771e+01, 3.807895260568752022e-02
8.817885304004704494e+01, 3.738436259035283343e-02
8.868449195967684773e+01, 3.670272430820033238e-02
8.919303033544858295e+01, 3.603378942631207948e-02
8.970448479354675442e+01, 3.537731454046227908e-02
9.021887205549433020e+01, 3.473306107314948904e-02
9.073620893869956205e+01, 3.410079517384231873e-02
9.125651235700588870e+01, 3.348028762138818837e-02
9.177979932124452489e+01, 3.287131372853649425e-02
9.230608693979121426e+01, 3.227365324852611572e-02
9.283539241912517070e+01, 3.168709028369206399e-02
9.336773306439175713e+01, 3.111141319604418878e-02
9.390312627996830486e+01, 3.054641451977304842e-02
9.444158957003276100e+01, 2.999189087563993925e-02
9.498314053913661326e+01, 2.944764288720668269e-02
9.552779689277996056e+01, 2.891347509886573949e-02
9.607557643799067648e+01, 2.838919589562777235e-02
9.662649708390613057e+01, 2.787461742462868028e-02
9.718057684235932925e+01, 2.736955551831546027e-02
9.773783382846737311e+01, 2.687382961927490752e-02
9.829828626122389323e+01, 2.638726270666690715e-02
9.886195246409468496e+01, 2.590968122422671743e-02
9.942885086561648222e+01, 2.544091500980117174e-02
9.999899999999998101e+01, 2.498079722638358105e-02
1.000000000000000000e+02, 2.498000000000000220e-02


==> anc/sig1_Si_fitted_keV_eV.txt <==
1.108708708708708822e-03, 0.000000000000000000e+00
1.111611611611611813e-03, 0.000000000000000000e+00
1.114514514514514587e-03, 0.000000000000000000e+00
1.117417417417417361e-03, 0.000000000000000000e+00
1.120320320320320568e-03, 0.000000000000000000e+00
1.123223223223223342e-03, 0.000000000000000000e+00
1.126126126126126116e-03, 0.000000000000000000e+00
1.129029029029029107e-03, 0.000000000000000000e+00
1.131931931931932098e-03, 0.000000000000000000e+00
1.134834834834834872e-03, 0.000000000000000000e+00
1.137737737737737863e-03, 0.000000000000000000e+00
1.140640640640640637e-03, 0.000000000000000000e+00
1.143543543543543628e-03, 0.000000000000000000e+00
1.146446446446446618e-03, 0.000000000000000000e+00
1.149349349349349392e-03, 0.000000000000000000e+00
1.152252252252252383e-03, 2.162185160546847349e-08
1.155155155155155374e-03, 1.350396924182946075e-06
1.158058058058058148e-03, 4.740639139954319594e-06
1.160960960960961139e-03, 1.019364569441832338e-05
1.163863863863863913e-03, 1.771071378307367770e-05
1.166766766766766904e-03, 2.729314060141990202e-05
1.169669669669669895e-03, 3.894222334495424658e-05
1.172572572572572669e-03, 5.265925920917608767e-05
1.175475475475475443e-03, 6.844554538958413416e-05
1.178378378378378650e-03, 8.630237908167853820e-05
1.181281281281281424e-03, 1.062310574809553185e-04
1.184184184184184198e-03, 1.282328777829144035e-04
1.187087087087087189e-03, 1.523091371830545700e-04
1.189989989989990180e-03, 1.784611328768766138e-04
1.192892892892892954e-03, 2.069187531492842848e-04
1.195795795795795945e-03, 2.388066363339535103e-04
1.198698698698698719e-03, 2.742780546308521208e-04
1.201601601601601709e-03, 3.133352486503902974e-04
1.204504504504504700e-03, 3.559804590029688157e-04
1.207407407407407474e-03, 4.022159262989975044e-04
1.210310310310310465e-03, 4.520438911488831022e-04
1.213213213213213456e-03, 5.054665941630369017e-04
1.216116116116116230e-03, 5.624862759518571304e-04
1.219019019019019221e-03, 6.231051771257551351e-04
1.221921921921921995e-03, 6.873255382951374377e-04
1.224824824824824769e-03, 7.551496000704111021e-04
1.227727727727727976e-03, 8.265796030619889387e-04
1.230630630630630750e-03, 9.015974455618234063e-04
1.233533533533533524e-03, 9.802145850019434569e-04
1.236436436436436732e-03, 1.062439335841902123e-03
1.239339339339339506e-03, 1.148273613390472531e-03
1.242242242242242280e-03, 1.237719332956445156e-03
1.245145145145145271e-03, 1.330778409848606351e-03
1.248048048048048045e-03, 1.427452759375741386e-03
1.250950950950951036e-03, 1.527744296846642470e-03
1.253853853853854027e-03, 1.631654937570079910e-03
1.256756756756756800e-03, 1.739186596854847434e-03
1.259659659659659574e-03, 1.850341190009729226e-03
1.262562562562562782e-03, 1.965120632343520315e-03
1.265465465465465556e-03, 2.083526839164988407e-03
1.268368368368368547e-03, 2.205561725782926794e-03
1.271271271271271321e-03, 2.331227207506121613e-03
1.274174174174174312e-03, 2.460525199643366807e-03
1.277077077077077303e-03, 2.593457617503430301e-03
1.279979979979980077e-03, 2.730026376395104735e-03
1.282882882882882851e-03, 2.870233391627176247e-03
1.285785785785786058e-03, 3.014080578508441816e-03
1.288688688688688832e-03, 3.161569852347664595e-03
1.291591591591591606e-03, 3.312703128453640261e-03
1.294494494494494597e-03, 3.467482322135154518e-03
1.297397397397397588e-03, 3.625909348701004346e-03
1.300300300300300362e-03, 3.787986123459952895e-03
1.303203203203203353e-03, 3.953714561720794544e-03
1.306106106106106127e-03, 4.123096578792315864e-03
1.309009009009009118e-03, 4.296134089983316869e-03
1.311911911911912108e-03, 4.472829010602554639e-03
1.314814814814814882e-03, 4.653183255958827889e-03
1.317717717717717656e-03, 4.837198741360922323e-03
1.320620620620620647e-03, 5.024877382117621909e-03
1.323523523523523638e-03, 5.216221093537729697e-03
1.326426426426426629e-03, 5.411231790929998432e-03
1.329329329329329403e-03, 5.609911389603229430e-03
1.332232232232232394e-03, 5.812261804866227476e-03
1.335135135135135384e-03, 6.018284952027739242e-03
1.338038038038038158e-03, 6.227982746396570381e-03
1.340940940940940932e-03, 6.441357103281503994e-03
1.343843843843843923e-03, 6.658409937991327521e-03
1.346746746746746914e-03, 6.879143165834844011e-03
1.349649649649649688e-03, 7.103558702120800136e-03
1.352552552552552679e-03, 7.331658462158001550e-03
1.355455455455455670e-03, 7.563444361255252171e-03
1.358358358358358444e-03, 7.798918314721297804e-03
1.361261261261261435e-03, 8.038082237864950172e-03
1.364164164164164209e-03, 8.280938045994983704e-03
1.367067067067066983e-03, 8.527487654420188440e-03
1.369969969969970190e-03, 8.777732978449371767e-03
1.372872872872872964e-03, 9.031675933391275155e-03
1.375775775775775738e-03, 9.289318434554709458e-03
1.378678678678678946e-03, 9.550662397248471658e-03
1.381581581581581720e-03, 9.815709736781315364e-03
1.384484484484484711e-03, 1.008446236846204276e-02
1.387387387387387485e-03, 1.035692220759943695e-02
1.390290290290290259e-03, 1.063309116950228624e-02
1.393193193193193466e-03, 1.091297116947939801e-02
1.396096096096096240e-03, 1.119656412283951200e-02
1.398998998998999014e-03, 1.148387194489143212e-02
1.401901901901902222e-03, 1.177489655094397271e-02
1.404804804804804996e-03, 1.206963985630587002e-02
1.407707707707707770e-03, 1.236810377628593492e-02
1.410610610610610761e-03, 1.267029022619295051e-02
1.413513513513513535e-03, 1.297620112133569988e-02
1.416416416416416309e-03, 1.328583837702297654e-02
1.419319319319319516e-03, 1.359920390856357922e-02
1.422222222222222290e-03, 1.391629963126625284e-02
1.425125125125125064e-03, 1.423712746043980307e-02
1.428028028028028272e-03, 1.456168931139304075e-02
1.430930930930931046e-03, 1.488998709943470562e-02
1.433833833833833820e-03, 1.522202273987359987e-02
1.436736736736736811e-03, 1.555779814801851700e-02
1.439639639639639585e-03, 1.589731523917824185e-02
1.442542542542542792e-03, 1.624057592866157487e-02
1.445445445445445566e-03, 1.658758213177725580e-02
1.448348348348348340e-03, 1.693833576383409895e-02
1.451251251251251548e-03, 1.729283874014091171e-02
1.454154154154154322e-03, 1.765109297600643556e-02
1.457057057057057096e-03, 1.801310038673947442e-02
1.459959959959960087e-03, 1.837970166763887997e-02
1.462862862862862861e-03, 1.875018348493559875e-02
1.465765765765765852e-03, 1.912446170289267694e-02
1.468668668668668843e-03, 1.950253878598112028e-02
1.471571571571571617e-03, 1.988441719867198310e-02
1.474474474474474607e-03, 2.027009940543634398e-02
1.477377377377377598e-03, 2.065958787074516356e-02
1.480280280280280372e-03, 2.105288505906952393e-02
1.483183183183183146e-03, 2.144999343488045856e-02
1.486086086086086137e-03, 2.185091546264901832e-02
1.488988988988989128e-03, 2.225565360684626098e-02
1.491891891891891902e-03, 2.266421033194317147e-02
1.494794794794794893e-03, 2.307658810241080410e-02
1.497697697697697884e-03, 2.349278938272024095e-02
1.500600600600600874e-03, 2.391281663734246346e-02
1.503503503503503648e-03, 2.433667233074853636e-02
1.506406406406406422e-03, 2.476435892740947928e-02
1.509309309309309413e-03, 2.519587889179636386e-02
1.512212212212212404e-03, 2.563123468838024790e-02
1.515115115115115178e-03, 2.607042878163209551e-02
1.518018018018018169e-03, 2.651346363602298528e-02
1.520920920920921160e-03, 2.696034171602399929e-02
1.523823823823823934e-03, 2.741106548610609817e-02
1.526726726726726924e-03, 2.786563741074035358e-02
1.529629629629629698e-03, 2.832405995439779903e-02
1.532532532532532472e-03, 2.878633558154948882e-02
1.535435435435435463e-03, 2.925246675666645993e-02
1.538338338338338454e-03, 2.972245594421977707e-02
1.541241241241241228e-03, 3.019630560868041477e-02
1.544144144144144219e-03, 3.067401821451944469e-02
1.547047047047047210e-03, 3.115559622620792807e-02
1.549949949949949984e-03, 3.164104210821686025e-02
1.552852852852852975e-03, 3.213035832501728861e-02
1.555755755755755749e-03, 3.262354734108027093e-02
1.558658658658658739e-03, 3.312061162087684418e-02
1.561561561561561730e-03, 3.362155362887807308e-02
1.564464464464464504e-03, 3.412637582955492521e-02
1.567367367367367495e-03, 3.463508068737849999e-02
1.570270270270270486e-03, 3.514767066681983437e-02
1.573173173173173260e-03, 3.566414823234990983e-02
1.576076076076076251e-03, 3.618451584843981189e-02
1.578978978978979025e-03, 3.670877597956057059e-02
1.581881881881881799e-03, 3.723693109018322983e-02
1.584784784784785006e-03, 3.776898364477886127e-02
1.587687687687687780e-03, 3.830493610781841168e-02
1.590590590590590554e-03, 3.884479094377299435e-02
1.593493493493493762e-03, 3.938855061711366706e-02
1.596396396396396536e-03, 3.993621759231138352e-02
1.599299299299299310e-03, 4.048779433383722925e-02
1.602202202202202301e-03, 4.104328330616224818e-02
1.605105105105105075e-03, 4.160268697375747032e-02
1.608008008008007849e-03, 4.216600780109393265e-02
1.610910910910911056e-03, 4.273324825264272764e-02
1.613813813813813830e-03, 4.330441079287480899e-02
1.616716716716717038e-03, 4.387949788626129694e-02
1.619619619619619812e-03, 4.445851199727313130e-02
1.622522522522522586e-03, 4.504145559038141844e-02
1.625425425425425577e-03, 4.562833113005718144e-02
1.628328328328328351e-03, 4.621914108077145728e-02
1.631231231231231125e-03, 4.681388790699528291e-02
1.634134134134134332e-03, 4.741257407319975081e-02
1.637037037037037106e-03, 4.801520204385581470e-02
1.639939939939940097e-03, 4.862177428343459479e-02
1.642842842842843088e-03, 4.923229325640703091e-02
1.645745745745745862e-03, 4.984676142724422943e-02
1.648648648648648636e-03, 5.046518126041722035e-02
1.651551551551551627e-03, 5.108755522039703373e-02
1.654454454454454401e-03, 5.171388577165471345e-02
1.657357357357357392e-03, 5.234417537866135200e-02
1.660260260260260383e-03, 5.297842650588786145e-02
1.663163163163163373e-03, 5.361664161780543142e-02
1.666066066066066147e-03, 5.425882317888495315e-02
1.668968968968969138e-03, 5.490497365359753995e-02
1.671871871871871912e-03, 5.555509550641422878e-02
1.674774774774774903e-03, 5.620919120180607742e-02
1.677677677677677677e-03, 5.686726320424408121e-02
1.680580580580580668e-03, 5.752931397819936038e-02
1.683483483483483659e-03, 5.819534598814284088e-02
1.686386386386386649e-03, 5.886536169854564293e-02
1.689289289289289423e-03, 5.953936357387876188e-02
1.692192192192192414e-03, 6.021735407861323469e-02
1.695095095095095188e-03, 6.089933567722011221e-02
1.697997997997997962e-03, 6.158531083417044527e-02
1.700900900900900953e-03, 6.227528201393527779e-02
1.703803803803803944e-03, 6.296925168098567449e-02
1.706706706706706718e-03, 6.366722229979258907e-02
1.709609609609609926e-03, 6.436919633482712788e-02
1.712512512512512700e-03, 6.507517625056029320e-02
1.715415415415415474e-03, 6.578516451146312893e-02
1.718318318318318464e-03, 6.649916358200669286e-02
1.721221221221221238e-03, 6.721717592666201502e-02
1.724124124124124012e-03, 6.793920400990012542e-02
1.727027027027027003e-03, 6.866525029619208187e-02
1.729929929929929994e-03, 6.940018101574634002e-02
1.732832832832832985e-03, 7.014735798759640095e-02
1.735735735735735976e-03, 7.089882939706818044e-02
1.738638638638638750e-03, 7.165459977547698756e-02
1.741541541541541741e-03, 7.241467365413829793e-02
1.744444444444444514e-03, 7.317905556436744841e-02
1.747347347347347288e-03, 7.394775003747985909e-02
1.750250250250250279e-03, 7.472076160479088069e-02
1.753153153153153270e-03, 7.549809479761598885e-02
1.756056056056056044e-03, 7.627975414727043713e-02
1.758958958958959252e-03, 7.706574418506978441e-02
1.761861861861862026e-03, 7.785606944232921489e-02
1.764764764764764800e-03, 7.865073445036428745e-02
1.767667667667667791e-03, 7.944974374049029731e-02
1.770570570570570565e-03, 8.025310184402263680e-02
1.773473473473473339e-03, 8.106081329227671217e-02
1.776376376376376546e-03, 8.187288261656805455e-02
1.779279279279279320e-03, 8.268931434821177873e-02
1.782182182182182528e-03, 8.351011301852351298e-02
1.785085085085085302e-03, 8.433528315881846926e-02
1.787987987987988076e-03, 8.516482930041210930e-02
1.790890890890891067e-03, 8.599875597461983934e-02
1.793793793793793841e-03, 8.683706771275702396e-02
1.796696696696696615e-03, 8.767976904613902778e-02
1.799599599599599822e-03, 8.852686450608140967e-02
1.802502502502502596e-03, 8.937835862389932606e-02
1.805405405405405587e-03, 9.023425593090829422e-02
1.808308308308308578e-03, 9.109456095842363710e-02
1.811211211211211352e-03, 9.195927823776074705e-02
1.814114114114114126e-03, 9.282841230023505807e-02
1.817017017017017117e-03, 9.370196767716194863e-02
1.819919919919919891e-03, 9.457994889985678333e-02
1.822822822822822882e-03, 9.546236049963502390e-02
1.825725725725725872e-03, 9.634920700781197944e-02
1.828628628628628863e-03, 9.724049295570309781e-02
1.831531531531531637e-03, 9.813622287462367422e-02
1.834434434434434628e-03, 9.903640129588910102e-02
1.837337337337337402e-03, 9.994103275081489546e-02
1.840240240240240176e-03, 1.008501217707163250e-01
1.843143143143143167e-03, 1.017636728869088653e-01
1.846046046046045941e-03, 1.026816906307078253e-01
1.848948948948949149e-03, 1.036041795334287086e-01
1.851851851851851923e-03, 1.045311441263867408e-01
1.854754754754754913e-03, 1.054625889408974809e-01
1.857657657657657904e-03, 1.063985185082761825e-01
1.860560560560560678e-03, 1.073389373598382796e-01
1.863463463463463452e-03, 1.082838500268991228e-01
1.866366366366366443e-03, 1.092332610407742155e-01
1.869269269269269217e-03, 1.101871749327788252e-01
1.872172172172172208e-03, 1.111455962342284692e-01
1.875075075075075199e-03, 1.121085294764383733e-01
1.877977977977978189e-03, 1.130759791907241102e-01
1.880880880880880963e-03, 1.140479499084008641e-01
1.883783783783783954e-03, 1.150244461607841384e-01
1.886686686686686728e-03, 1.160054724791893116e-01
1.889589589589589502e-03, 1.169910333949317760e-01
1.892492492492492493e-03, 1.179811334393269240e-01
1.895395395395395484e-03, 1.189757771436901757e-01
1.898298298298298258e-03, 1.199749690393368401e-01
1.901201201201201466e-03, 1.209787136575824068e-01
1.904104104104104240e-03, 1.219870155297420877e-01
1.907007007007007230e-03, 1.229998791871314417e-01
1.909909909909910004e-03, 1.240173091610657780e-01
1.912812812812812778e-03, 1.250393099828605026e-01
1.915715715715715769e-03, 1.260658861838310496e-01
1.918618618618618760e-03, 1.270970422952928114e-01
1.921521521521521534e-03, 1.281327828485610276e-01
1.924424424424424742e-03, 1.291731123749512988e-01
1.927327327327327516e-03, 1.302180354057788370e-01
1.930230230230230290e-03, 1.312675564723591315e-01
1.933133133133133280e-03, 1.323216801060075054e-01
1.936036036036036054e-03, 1.333804108380393649e-01
1.938938938938938828e-03, 1.344437531997701718e-01
1.941841841841842036e-03, 1.355117117225152767e-01
1.944744744744744810e-03, 1.365842909375899750e-01
1.947647647647647801e-03, 1.376614953763098392e-01
1.950550550550550792e-03, 1.387433295699900815e-01
1.953453453453453566e-03, 1.398297980499460802e-01
1.956356356356356557e-03, 1.409209053474933804e-01
1.959259259259259114e-03, 1.420166559939472495e-01
1.962162162162162105e-03, 1.431170545206231215e-01
1.965065065065065095e-03, 1.442221054588365137e-01
1.967967967967968086e-03, 1.453318133399025824e-01
1.970870870870871077e-03, 1.464461826951367895e-01
1.973773773773774068e-03, 1.475652180558546245e-01
1.976676676676676625e-03, 1.486889239533713547e-01
1.979579579579579616e-03, 1.498173049190024142e-01
1.982482482482482607e-03, 1.509503654840631814e-01
1.985385385385385164e-03, 1.520881101798690072e-01
1.988288288288288155e-03, 1.532305435377353808e-01
1.991191191191191145e-03, 1.543776700889777365e-01
1.994094094094094136e-03, 1.555294943649112860e-01
1.996996996996997127e-03, 1.566860208968515189e-01
1.999899899899900118e-03, 1.578472542161137859e-01
2.002802802802803109e-03, 1.590131988540134655e-01
2.005705705705705666e-03, 1.601838593418659917e-01
2.008608608608608657e-03, 1.613592402109866875e-01
2.011511511511511648e-03, 1.625393459926910422e-01
2.014414414414414205e-03, 1.637241812182943512e-01
2.017317317317317629e-03, 1.649137504191122705e-01
2.020220220220220620e-03, 1.661080581264597067e-01
2.023123123123123177e-03, 1.673071088716523713e-01
2.026026026026026168e-03, 1.685109071860055041e-01
2.028928928928929159e-03, 1.697194576008347056e-01
2.031831831831831716e-03, 1.709327646474551043e-01
2.034734734734734707e-03, 1.721508328571823010e-01
2.037637637637638131e-03, 1.733736667613317295e-01
2.040540540540540255e-03, 1.746012708912182687e-01
2.043443443443443679e-03, 1.758336497781581020e-01
2.046346346346346670e-03, 1.770708079534659973e-01
2.049249249249249227e-03, 1.783127499484575829e-01
2.052152152152152218e-03, 1.795774735756777707e-01
2.055055055055055209e-03, 1.808717389204782255e-01
2.057957957957957766e-03, 1.821713609400069100e-01
2.060860860860860757e-03, 1.834763469058565688e-01
2.063763763763764181e-03, 1.847867040896200297e-01
2.066666666666666739e-03, 1.861024397628895655e-01
2.069569569569569729e-03, 1.874235611972580873e-01
2.072472472472472720e-03, 1.887500756643182565e-01
2.075375375375375277e-03, 1.900819904356627066e-01
2.078278278278278268e-03, 1.914193127828841823e-01
2.081181181181181259e-03, 1.927620499775754004e-01
2.084084084084084250e-03, 1.941102092913291055e-01
2.086986986986986807e-03, 1.954637979957375982e-01
2.089889889889890232e-03, 1.968228233623940948e-01
2.092792792792792789e-03, 1.981872926628908405e-01
2.095695695695695780e-03, 1.995572131688206352e-01
2.098598598598598770e-03, 2.009325921517762237e-01
2.101501501501501761e-03, 2.023134368833502672e-01
2.104404404404404318e-03, 2.036997546351354271e-01
2.107307307307307309e-03, 2.050915526787244203e-01
2.110210210210210734e-03, 2.064888382857100468e-01
2.113113113113112857e-03, 2.078916187276844962e-01
2.116016016016016282e-03, 2.092999012762411237e-01
2.118918918918919272e-03, 2.107136932029721466e-01
2.121821821821821830e-03, 2.121330017794703093e-01
2.124724724724724820e-03, 2.135578342773283844e-01
2.127627627627627811e-03, 2.149881979681390887e-01
2.130530530530530802e-03, 2.164241001234951667e-01
2.133433433433433359e-03, 2.178655480149887802e-01
2.136336336336336784e-03, 2.193125489142133400e-01
2.139239239239238907e-03, 2.207651100927608134e-01
2.142142142142142332e-03, 2.222232388222247224e-01
2.145045045045045323e-03, 2.236869423741970064e-01
2.147947947947947880e-03, 2.251562280202706601e-01
2.150850850850850871e-03, 2.266311030320382336e-01
2.153753753753753861e-03, 2.281115746810925826e-01
2.156656656656656852e-03, 2.295976502390264240e-01
2.159559559559559409e-03, 2.310893369774318362e-01
2.162462462462462834e-03, 2.325866421679025076e-01
2.165365365365365391e-03, 2.340895730820303222e-01
2.168268268268268382e-03, 2.355981369914083023e-01
2.171171171171171373e-03, 2.371123411676288872e-01
2.174074074074073930e-03, 2.386321928822850991e-01
2.176976976976977354e-03, 2.401576994069694049e-01
2.179879879879879911e-03, 2.416888680132742440e-01
2.182782782782782902e-03, 2.432257059727929160e-01
2.185685685685685459e-03, 2.447682205571173608e-01
2.188588588588588884e-03, 2.463164190378411000e-01
2.191491491491491441e-03, 2.478703086865560179e-01
2.194394394394394432e-03, 2.494298967748552753e-01
2.197297297297297423e-03, 2.509951905743312839e-01
2.200200200200199980e-03, 2.525661973565769269e-01
2.203103103103103404e-03, 2.541429243931850879e-01
2.206006006006005962e-03, 2.557253789557475399e-01
2.208908908908908952e-03, 2.573135683158581655e-01
2.211811811811811943e-03, 2.589074997451087934e-01
2.214714714714714934e-03, 2.605071805150923625e-01
2.217617617617617925e-03, 2.621126178974015897e-01
2.220520520520520482e-03, 2.637238191636291362e-01
2.223423423423423473e-03, 2.653407915853677745e-01
2.226326326326326464e-03, 2.669635424342098884e-01
2.229229229229229454e-03, 2.685920789817487497e-01
2.232132132132132012e-03, 2.702264084995761317e-01
2.235035035035035436e-03, 2.718665382592856394e-01
2.237937937937937993e-03, 2.735124755324693790e-01
2.240840840840840984e-03, 2.751642275907200674e-01
2.243743743743743975e-03, 2.768218017056305880e-01
2.246646646646646532e-03, 2.784852051487934910e-01
2.249549549549549957e-03, 2.801544451918019374e-01
2.252452452452452514e-03, 2.818295291062474228e-01
2.255355355355355505e-03, 2.835104641637240519e-01
2.258258258258258062e-03, 2.851972576358232647e-01
2.261161161161161486e-03, 2.868899167941387218e-01
2.264064064064064043e-03, 2.885884489102625849e-01
2.266966966966967034e-03, 2.902928612557875709e-01
2.269869869869870025e-03, 2.920031611023064522e-01
2.272772772772772582e-03, 2.937193557214118345e-01
2.275675675675676007e-03, 2.954414523846967677e-01
2.278578578578578564e-03, 2.971694583637530807e-01
2.281481481481481555e-03, 2.989033809301743783e-01
2.284384384384384546e-03, 3.006432273555527113e-01
2.287287287287287536e-03, 3.023890049114811851e-01
2.290190190190190093e-03, 3.041407208695520170e-01
2.293093093093093084e-03, 3.058983825013584235e-01
2.295995995995996509e-03, 3.076619970784928992e-01
2.298898898898898632e-03, 3.094315718725474951e-01
2.301801801801802057e-03, 3.112071141551160380e-01
2.304704704704704614e-03, 3.129886311977900792e-01
2.307607607607607605e-03, 3.147761302721634458e-01
2.310510510510510596e-03, 3.165696186498276887e-01
2.313413413413413586e-03, 3.183691036023761911e-01
2.316316316316316144e-03, 3.201745924014013367e-01
2.319219219219219134e-03, 3.219860923184960089e-01
2.322122122122122559e-03, 3.238036106252529245e-01
2.325025025025024682e-03, 3.256271545932640787e-01
2.327927927927928107e-03, 3.274567314941233542e-01
2.330830830830831098e-03, 3.292923485994223576e-01
2.333733733733734089e-03, 3.311340131807543608e-01
2.336636636636636646e-03, 3.329817325097118030e-01
2.339539539539539637e-03, 3.348355138578873458e-01
2.342442442442442627e-03, 3.366953644968737613e-01
2.345345345345345184e-03, 3.385612916982637666e-01
2.348248248248248609e-03, 3.404333027336502449e-01
2.351151151151151166e-03, 3.423114048746251359e-01
2.354054054054054157e-03, 3.441956053927821002e-01
2.356956956956957148e-03, 3.460859115597129665e-01
2.359859859859860139e-03, 3.479823306470108402e-01
2.362762762762762696e-03, 3.498848699262683271e-01
2.365665665665665687e-03, 3.517935366690781440e-01
2.368568568568569111e-03, 3.537083381470333410e-01
2.371471471471471235e-03, 3.556292816317253025e-01
2.374374374374374659e-03, 3.575563743947484108e-01
2.377277277277277216e-03, 3.594896237076938839e-01
2.380180180180180207e-03, 3.614290368421556598e-01
2.383083083083083198e-03, 3.633746210697255119e-01
2.385985985985986189e-03, 3.653263836619963789e-01
2.388888888888888746e-03, 3.672843318905609777e-01
2.391791791791791737e-03, 3.692484730270120252e-01
2.394694694694695161e-03, 3.712188143429425158e-01
2.397597597597597285e-03, 3.731953631099441671e-01
2.400500500500500709e-03, 3.751781265996108061e-01
2.403403403403403700e-03, 3.771671120835343172e-01
2.406306306306306257e-03, 3.791623268333075836e-01
2.409209209209209248e-03, 3.811637781205235997e-01
2.412112112112112239e-03, 3.831714732167745274e-01
2.415015015015015230e-03, 3.851854193936534165e-01
2.417917917917917787e-03, 3.872056239227525953e-01
2.420820820820821211e-03, 3.892320940756655023e-01
2.423723723723723335e-03, 3.912648371239836331e-01
2.426626626626626759e-03, 3.933038603393010368e-01
2.429529529529529750e-03, 3.953491709932093756e-01
2.432432432432432307e-03, 3.974007763573014773e-01
2.435335335335335298e-03, 3.996006488976044380e-01
2.438238238238238289e-03, 4.018432393477000542e-01
2.441141141141141713e-03, 4.040937744728904657e-01
2.444044044044043837e-03, 4.063522671165198386e-01
2.446946946946947261e-03, 4.086187301219347257e-01
2.449849849849850252e-03, 4.108931763324789599e-01
2.452752752752752809e-03, 4.131756185914988722e-01
2.455655655655655800e-03, 4.154660697423387394e-01
2.458558558558558791e-03, 4.177645426283441710e-01
2.461461461461461782e-03, 4.200710500928607760e-01
2.464364364364364339e-03, 4.223856049792324985e-01
2.467267267267267764e-03, 4.247082201308063909e-01
2.470170170170169887e-03, 4.270389083909255090e-01
2.473073073073073311e-03, 4.293776826029369609e-01
2.475975975975976302e-03, 4.317245556101846349e-01
2.478878878878878859e-03, 4.340795402560140848e-01
2.481781781781781850e-03, 4.364426493837707532e-01
2.484684684684684841e-03, 4.388138958367995834e-01
2.487587587587587832e-03, 4.411932924584461291e-01
2.490490490490490389e-03, 4.435808520920547227e-01
2.493393393393393814e-03, 4.459765875809717506e-01
2.496296296296295937e-03, 4.483805117685408792e-01
2.499199199199199362e-03, 4.507926374981091611e-01
2.502102102102102352e-03, 4.532129776130201515e-01
2.505005005005004910e-03, 4.556415449566199039e-01
2.507907907907907900e-03, 4.580783523722534167e-01
2.510810810810810891e-03, 4.605234127032655778e-01
2.513713713713713882e-03, 4.629767387930024403e-01
2.516616616616616439e-03, 4.654383434848078371e-01
2.519519519519519864e-03, 4.679128618391189542e-01
2.522422422422422421e-03, 4.704375372102875819e-01
2.525325325325325412e-03, 4.730206157825038726e-01
2.528228228228228402e-03, 4.756622587631392229e-01
2.531131131131130960e-03, 4.783626273595658618e-01
2.534034034034034384e-03, 4.811218827791566843e-01
2.536936936936936941e-03, 4.839401862292820322e-01
2.539839839839839932e-03, 4.868176989173155778e-01
2.542742742742742489e-03, 4.897545820506278846e-01
2.545645645645645914e-03, 4.927509968365927917e-01
2.548548548548548471e-03, 4.958071044825806406e-01
2.551451451451451462e-03, 4.989230661959640489e-01
2.554354354354354453e-03, 5.020990431841153567e-01
2.557257257257257010e-03, 5.053351966544064044e-01
2.560160160160160434e-03, 5.086445796815983744e-01
2.563063063063062991e-03, 5.120508253515703156e-01
2.565965965965966416e-03, 5.155546901526044667e-01
2.568868868868868973e-03, 5.191564431931819934e-01
2.571771771771771964e-03, 5.228563535817855046e-01
2.574674674674674955e-03, 5.266546904268978313e-01
2.577577577577577512e-03, 5.305517228370010274e-01
2.580480480480480936e-03, 5.345477199205783680e-01
2.583383383383383494e-03, 5.386429507861105748e-01
2.586286286286286484e-03, 5.428376845420822550e-01
2.589189189189189041e-03, 5.471321902969739082e-01
2.592092092092092466e-03, 5.515267371592703638e-01
2.594994994994995023e-03, 5.560215942374520104e-01
2.597897897897898014e-03, 5.606170306400019010e-01
2.600800800800801005e-03, 5.653133154754028666e-01
2.603703703703703562e-03, 5.701107178521366281e-01
2.606606606606606986e-03, 5.750095068786872377e-01
2.609509509509509544e-03, 5.800099516635344177e-01
2.612412412412412534e-03, 5.851123213151641078e-01
2.615315315315315092e-03, 5.903168849420550313e-01
2.618218218218218516e-03, 5.956239116526933497e-01
2.621121121121121073e-03, 6.010336705555590076e-01
2.624024024024024064e-03, 6.065464307591351689e-01
2.626926926926927055e-03, 6.121624613719043317e-01
2.629829829829829612e-03, 6.178820315023489940e-01
2.632732732732733037e-03, 6.237054102589527638e-01
2.635635635635635594e-03, 6.296328667501950305e-01
2.638538538538538585e-03, 6.356646700845619558e-01
2.641441441441441575e-03, 6.418010893705332620e-01
2.644344344344344566e-03, 6.480423937165924464e-01
2.647247247247247123e-03, 6.543888522312220068e-01
2.650150150150150114e-03, 6.608407340229043303e-01
2.653053053053053539e-03, 6.673983082001230249e-01
2.655955955955955662e-03, 6.740618438713570360e-01
2.658858858858859087e-03, 6.808316101450937463e-01
2.661761761761761644e-03, 6.877078761298109910e-01
2.664664664664664635e-03, 6.946909109339951538e-01
2.667567567567567625e-03, 7.017809836661258460e-01
2.670470470470470616e-03, 7.089783634346868979e-01
2.673373373373373173e-03, 7.162833193481600302e-01
2.676276276276276164e-03, 7.236961205150281851e-01
2.679179179179179589e-03, 7.312170360437753036e-01
2.682082082082082146e-03, 7.388463350428799981e-01
2.684984984984985137e-03, 7.465842866208293183e-01
2.687887887887888128e-03, 7.544311598861024315e-01
2.690790790790791118e-03, 7.623872239471828349e-01
2.693693693693693676e-03, 7.704527479125524714e-01
2.696596596596596666e-03, 7.786280008906952821e-01
2.699499499499500091e-03, 7.869132519900934319e-01
2.702402402402402214e-03, 7.953087703192263103e-01
2.705305305305305639e-03, 8.038148249865816330e-01
2.708208208208208196e-03, 8.124316851006365692e-01
2.711111111111111187e-03, 8.211596197698785016e-01
2.714014014014014178e-03, 8.299988981027864865e-01
2.716916916916917168e-03, 8.389497892078439101e-01
2.719819819819819726e-03, 8.480125621935330482e-01
2.722722722722722716e-03, 8.571874861683366209e-01
2.725625625625626141e-03, 8.664748302407384584e-01
2.728528528528528264e-03, 8.758748635192172838e-01
2.731431431431431689e-03, 8.853878551122608132e-01
2.734334334334334246e-03, 8.950140741283457713e-01
2.737237237237237237e-03, 9.047537896759599851e-01
2.740140140140140228e-03, 9.146072708635825110e-01
2.743043043043043219e-03, 9.245747867996968461e-01
2.745945945945945776e-03, 9.346566065927851552e-01
2.748848848848848767e-03, 9.448529993513301584e-01
2.751751751751752191e-03, 9.551642341838157968e-01
2.754654654654654315e-03, 9.655905801987200165e-01
2.757557557557557739e-03, 9.761323065045314218e-01
2.760460460460460730e-03, 9.867896822097280696e-01
2.763363363363363287e-03, 9.975629764227933460e-01
2.766266266266266278e-03, 1.008452458252210304e+00
2.769169169169169269e-03, 1.019458396806461220e+00
2.772072072072072259e-03, 1.030581061194030257e+00
2.774974974974974817e-03, 1.041820720523394916e+00
2.777877877877878241e-03, 1.053177643903044025e+00
2.780780780780780365e-03, 1.064652100441453753e+00
2.783683683683683789e-03, 1.076244359247113147e+00
2.786586586586586780e-03, 1.087954689428499488e+00
2.789489489489489337e-03, 1.099783360094097162e+00
2.792392392392392328e-03, 1.111730640352388777e+00
2.795295295295295319e-03, 1.123796799311856054e+00
2.798198198198198743e-03, 1.135982106080984266e+00
2.801101101101100867e-03, 1.148286829768249806e+00
2.804004004004004291e-03, 1.160711239482141943e+00
2.806906906906907282e-03, 1.173255604331139290e+00
2.809809809809809839e-03, 1.185920193423724234e+00
2.812712712712712830e-03, 1.198705275868380937e+00
2.815615615615615821e-03, 1.211611120773590233e+00
2.818518518518518812e-03, 1.224637997247838062e+00
2.821421421421421369e-03, 1.237786174399600592e+00
2.824324324324324793e-03, 1.251055921337367316e+00
2.827227227227226917e-03, 1.264447507169613294e+00
2.830130130130130341e-03, 1.277961201004829572e+00
2.833033033033033332e-03, 1.291597271951491877e+00
2.835935935935935889e-03, 1.305355989118084592e+00
2.838838838838838880e-03, 1.319237621613090772e+00
2.841741741741741871e-03, 1.333242438544992581e+00
2.844644644644644862e-03, 1.347370709022274182e+00
2.847547547547547419e-03, 1.361978474820055407e+00
2.850450450450450843e-03, 1.376861346193620994e+00
2.853353353353352967e-03, 1.391878210098632218e+00
2.856256256256256391e-03, 1.407029446206517154e+00
2.859159159159159382e-03, 1.422315434188688554e+00
2.862062062062061939e-03, 1.437736553716565835e+00
2.864964964964964930e-03, 1.453293184461570187e+00
2.867867867867867921e-03, 1.468985706095119470e+00
2.870770770770770912e-03, 1.484814498288635765e+00
2.873673673673673469e-03, 1.500779940713529825e+00
2.876576576576576894e-03, 1.516882413041231947e+00
2.879479479479479451e-03, 1.533122294943152886e+00
2.882382382382382442e-03, 1.549499966090713832e+00
2.885285285285285432e-03, 1.566015806155334200e+00
2.888188188188187989e-03, 1.582670194808433850e+00
2.891091091091091414e-03, 1.599463511721433528e+00
2.893993993993993971e-03, 1.616396136565745323e+00
2.896896896896896962e-03, 1.633468449012796864e+00
2.899799799799799519e-03, 1.650680828733998462e+00
2.902702702702702944e-03, 1.668033655400779747e+00
2.905605605605605501e-03, 1.685527308684550585e+00
2.908508508508508492e-03, 1.703162168256733278e+00
2.911411411411411482e-03, 1.720938613788747462e+00
2.914314314314314473e-03, 1.738857024952011443e+00
2.917217217217217464e-03, 1.756917781417947078e+00
2.920120120120120021e-03, 1.775121262857965787e+00
2.923023023023023446e-03, 1.793467848943496534e+00
2.925925925925926003e-03, 1.811957919345951185e+00
2.928828828828828994e-03, 1.830591853736751595e+00
2.931731731731731985e-03, 1.849370031787315405e+00
2.934634634634634542e-03, 1.868292833169062916e+00
2.937537537537537966e-03, 1.887360637553416209e+00
2.940440440440440523e-03, 1.906573824611784707e+00
2.943343343343343514e-03, 1.925932774015599147e+00
2.946246246246246071e-03, 1.945437865436268066e+00
2.949149149149149496e-03, 1.965089478545221313e+00
2.952052052052052053e-03, 1.984887993013868979e+00
2.954954954954955044e-03, 2.004833788513634030e+00
2.957857857857858035e-03, 2.024927244715934105e+00
2.960760760760760592e-03, 2.045168741292188397e+00
2.963663663663664016e-03, 2.065558657913820539e+00
2.966566566566566573e-03, 2.086097374252239955e+00
2.969469469469469564e-03, 2.106785269978877384e+00
2.972372372372372121e-03, 2.127622724765138695e+00
2.975275275275275546e-03, 2.148610118282456849e+00
2.978178178178178103e-03, 2.169747830202240824e+00
2.981081081081081094e-03, 2.191036240195912477e+00
2.983983983983984085e-03, 2.212475727934892333e+00
2.986886886886886642e-03, 2.234066673090597366e+00
2.989789789789790066e-03, 2.255809455334452096e+00
2.992692692692692624e-03, 2.277704454337864615e+00
2.995595595595595614e-03, 2.299752049772266105e+00
2.998498498498498605e-03, 2.321952621309067322e+00
3.001401401401401596e-03, 2.344306548619689679e+00
3.004304304304304153e-03, 2.366814211375552812e+00
3.007207207207207144e-03, 2.389475989248076360e+00
3.010110110110110569e-03, 2.412292261908681290e+00
3.013013013013012692e-03, 2.435263409028775250e+00
3.015915915915916116e-03, 2.458389810279795640e+00
3.018818818818818674e-03, 2.481671845333144333e+00
3.021721721721722098e-03, 2.505109893860254289e+00
3.024624624624624655e-03, 2.528704335532533598e+00
3.027527527527527646e-03, 2.552455550021407671e+00
3.030430430430430637e-03, 2.576363916998293480e+00
3.033333333333333194e-03, 2.600429816134608885e+00
3.036236236236236619e-03, 2.624653627101779296e+00
3.039139139139139176e-03, 2.649035729571211029e+00
3.042042042042042167e-03, 2.673576503214338373e+00
3.044944944944945157e-03, 2.698276327702568977e+00
3.047847847847848148e-03, 2.723135582707326474e+00
3.050750750750750705e-03, 2.748154647900028724e+00
3.053653653653653696e-03, 2.773333902952095809e+00
3.056556556556557121e-03, 2.798673727534950029e+00
3.059459459459459244e-03, 2.824174501319998587e+00
3.062362362362362669e-03, 2.849836603978676663e+00
3.065265265265265226e-03, 2.875660415182388796e+00
3.068168168168168217e-03, 2.901646314602565724e+00
3.071071071071071207e-03, 2.927794681910619534e+00
3.073973973973974198e-03, 2.954105896777970752e+00
3.076876876876876755e-03, 2.980580338876038571e+00
3.079779779779779746e-03, 3.007218387876240406e+00
3.082682682682683171e-03, 3.034020423450003445e+00
3.085585585585585294e-03, 3.060986825268730893e+00
3.088488488488488719e-03, 3.088117973003861483e+00
3.091391391391391276e-03, 3.115414246326794423e+00
3.094294294294294267e-03, 3.142876024908966670e+00
3.097197197197197258e-03, 3.170503688421785871e+00
3.100100100100100248e-03, 3.198297616536672994e+00
3.103003003003002806e-03, 3.226258188925047676e+00
3.105905905905905796e-03, 3.254385785258331776e+00
3.108808808808808787e-03, 3.282680785207941376e+00
3.111711711711711778e-03, 3.311143568445299223e+00
3.114614614614614769e-03, 3.339774514641817404e+00
3.117517517517517760e-03, 3.368574003468920885e+00
3.120420420420420317e-03, 3.397542414598024862e+00
3.123323323323323308e-03, 3.426680127700552081e+00
3.126226226226226299e-03, 3.455987522447918625e+00
3.129129129129128856e-03, 3.485464978511545020e+00
3.132032032032031846e-03, 3.515112875562851347e+00
3.134934934934935271e-03, 3.544931593273258130e+00
3.137837837837838262e-03, 3.574921511314178790e+00
3.140740740740740819e-03, 3.610192124858245144e+00
3.143643643643643810e-03, 3.645734469967472968e+00
3.146546546546546801e-03, 3.681524499038062892e+00
3.149449449449449358e-03, 3.717563076439796443e+00
3.152352352352352349e-03, 3.753851066542467585e+00
3.155255255255255339e-03, 3.790389333715855180e+00
3.158158158158158330e-03, 3.827178742329751415e+00
3.161061061061061321e-03, 3.864220156753936930e+00
3.163963963963964312e-03, 3.901514441358198582e+00
3.166866866866866869e-03, 3.939062460512321451e+00
3.169769769769769860e-03, 3.976865078586093283e+00
3.172672672672672851e-03, 4.014923159949301379e+00
3.175575575575575408e-03, 4.053237568971727711e+00
3.178478478478478399e-03, 4.091809170023164022e+00
3.181381381381381823e-03, 4.130638827473396724e+00
3.184284284284284380e-03, 4.169727405692203348e+00
3.187187187187187371e-03, 4.209075769049372973e+00
3.190090090090090362e-03, 4.248684781914695563e+00
3.192992992992992919e-03, 4.288555308657953091e+00
3.195895895895895910e-03, 4.328688213648934635e+00
3.198798798798798901e-03, 4.369084361257425719e+00
3.201701701701701458e-03, 9.176228338485158176e+00
3.204604604604604882e-03, 1.231020601978944562e+01
3.207507507507507873e-03, 1.455168933137550269e+01
3.210410410410410430e-03, 1.640783897217256282e+01
3.213313313313313421e-03, 1.803557558351273471e+01
3.216216216216216412e-03, 1.950819387710904707e+01
3.219119119119118969e-03, 2.086693607137965500e+01
3.222022022022021960e-03, 2.213771625664265130e+01
3.224924924924924951e-03, 2.333806517208603637e+01
3.227827827827827508e-03, 2.448048956328290870e+01
3.230730730730730933e-03, 2.557427774719638336e+01
3.233633633633633923e-03, 2.662654846740555215e+01
3.236536536536536481e-03, 2.764289779626471955e+01
3.239439439439439471e-03, 2.862781762735668423e+01
3.242342342342342462e-03, 2.958497716400050592e+01
3.245245245245245019e-03, 3.051741850101426223e+01
3.248148148148148010e-03, 3.142769630160238492e+01
3.251051051051051001e-03, 3.231797992704207445e+01
3.253953953953954426e-03, 3.319012965422668771e+01
3.256856856856856983e-03, 3.404575458286191747e+01
3.259759759759759973e-03, 3.488625733245488902e+01
3.262662662662662964e-03, 3.571286903170824445e+01
3.265565565565565521e-03, 3.652667705621085048e+01
3.268468468468468512e-03, 3.732864726861429716e+01
3.271371371371371503e-03, 3.811964203534468254e+01
3.274274274274274060e-03, 3.890043495924039973e+01
3.277177177177177485e-03, 3.967172303031401981e+01
3.280080080080080476e-03, 4.043413672614399701e+01
3.282982982982983033e-03, 4.118824846884848512e+01
3.285885885885886024e-03, 4.193457975352760769e+01
3.288788788788789014e-03, 4.267360719421829174e+01
3.291691691691691572e-03, 4.340576768135046848e+01
3.294594594594594562e-03, 4.413146280494332530e+01
3.297497497497497553e-03, 4.485106266713454204e+01
3.300400400400400544e-03, 4.556490918380523425e+01
3.303303303303303535e-03, 4.627331895637657055e+01
3.306206206206206526e-03, 4.697658578009445307e+01
3.309109109109109083e-03, 4.767498284336774361e+01
3.312012012012012074e-03, 4.836876466331643343e+01
3.314914914914915064e-03, 4.905816879509777806e+01
3.317817817817817622e-03, 4.974341734642208479e+01
3.320720720720720612e-03, 5.042471832365017548e+01
3.323623623623624037e-03, 5.110226683174622764e+01
3.326526526526526594e-03, 5.177624614696454586e+01
3.329429429429429585e-03, 5.244682867833943618e+01
3.332332332332332576e-03, 5.311417683170351012e+01
3.335235235235235133e-03, 5.377844378800821801e+01
3.338138138138138124e-03, 5.443977420607667028e+01
3.341041041041041115e-03, 5.509830485853610327e+01
3.343943943943943672e-03, 5.575416520850782831e+01
3.346846846846846663e-03, 5.640747793363929219e+01
3.349749749749750087e-03, 5.705835940321620114e+01
3.352652652652652644e-03, 5.770692011336946337e+01
3.355555555555555635e-03, 5.835326508477337626e+01
3.358458458458458626e-03, 5.899749422669420795e+01
3.361361361361361183e-03, 5.963970267079226772e+01
3.364264264264264174e-03, 6.027535768237260072e+01
3.367167167167167165e-03, 6.066444234030053906e+01
3.370070070070069722e-03, 6.104761955498839399e+01
3.372972972972973146e-03, 6.142501496534535477e+01
3.375875875875876137e-03, 6.179674912216089666e+01
3.378778778778779128e-03, 6.216293777605607573e+01
3.381681681681681685e-03, 6.252369214467061198e+01
3.384584584584584676e-03, 6.287911916089300490e+01
3.387487487487487667e-03, 6.322932170375771932e+01
3.390390390390390224e-03, 6.357439881347032440e+01
3.393293293293293215e-03, 6.391444589187897662e+01
3.396196196196196639e-03, 6.424955488958246974e+01
3.399099099099099196e-03, 6.457981448075085495e+01
3.402002002002002187e-03, 6.490531022663526528e+01
3.404904904904905178e-03, 6.522612472865083078e+01
3.407807807807807735e-03, 6.554233777183745246e+01
3.410710710710710726e-03, 6.585402645943003108e+01
3.413613613613613717e-03, 6.616126533920527208e+01
3.416516516516516274e-03, 6.646412652221268047e+01
3.419419419419419699e-03, 6.676267979444622824e+01
3.422322322322322689e-03, 6.705699272196449101e+01
3.425225225225225247e-03, 6.734713074992542658e+01
3.428128128128128237e-03, 6.763315729596168069e+01
3.431031031031031228e-03, 6.791513383828957728e+01
3.433933933933933785e-03, 6.819311999891064602e+01
3.436836836836836776e-03, 6.846717362223778025e+01
3.439739739739739767e-03, 6.873735084945101903e+01
3.442642642642642758e-03, 6.900370618886407215e+01
3.445545545545545749e-03, 6.926629258256106425e+01
3.448448448448448739e-03, 6.952516146954428677e+01
3.451351351351351297e-03, 6.978036284561342484e+01
3.454254254254254287e-03, 7.003194532018218865e+01
3.457157157157157278e-03, 7.027995617022303065e+01
3.460060060060059835e-03, 7.052444139151501190e+01
3.462962962962962826e-03, 7.076544574735976312e+01
3.465865865865865817e-03, 7.100301281491670125e+01
3.468768768768768808e-03, 7.123718502929919794e+01
3.471671671671671799e-03, 7.146800372556293723e+01
3.474574574574574790e-03, 7.169550917870935791e+01
3.477477477477477347e-03, 7.191974064181761150e+01
3.480380380380380338e-03, 7.214073638241200115e+01
3.483283283283283328e-03, 7.235853371716383720e+01
3.486186186186186319e-03, 7.257316904502076227e+01
3.489089089089088876e-03, 7.278467787884990514e+01
3.491991991991992301e-03, 7.299309487567630583e+01
3.494894894894895292e-03, 7.319845386559202893e+01
3.497797797797797849e-03, 7.340078787940778682e+01
3.500700700700700840e-03, 7.360012917511278374e+01
3.503603603603603830e-03, 7.379650926320596227e+01
3.506506506506506388e-03, 7.398995893095695919e+01
3.509409409409409378e-03, 7.418050826565180955e+01
3.512312312312312369e-03, 7.436818667687536788e+01
3.515215215215215360e-03, 7.462572226393096742e+01
3.518118118118118351e-03, 7.490401603785505813e+01
3.521021021021021342e-03, 7.518040847801181314e+01
3.523923923923923899e-03, 7.545492173981804740e+01
3.526826826826826890e-03, 7.572757749276520656e+01
3.529729729729729881e-03, 7.599839693526780593e+01
3.532632632632632438e-03, 7.626740080892962226e+01
3.535535535535535429e-03, 7.653460941225560532e+01
3.538438438438438853e-03, 7.680004261383602682e+01
3.541341341341341410e-03, 7.706371986502635707e+01
3.544244244244244401e-03, 7.732566021214813645e+01
3.547147147147147392e-03, 7.758588230823113463e+01
3.550050050050049949e-03, 7.784440442431861129e+01
3.552952952952952940e-03, 7.810124446035563039e+01
3.555855855855855931e-03, 7.835641995567827678e+01
3.558758758758758488e-03, 7.860994809912266135e+01
3.561661661661661912e-03, 7.886184573876948889e+01
3.564564564564564903e-03, 7.911212939134068733e+01
3.567467467467467460e-03, 7.936081525126340352e+01
3.570370370370370451e-03, 7.960791919941492267e+01
3.573273273273273442e-03, 7.985345681156316289e+01
3.576176176176175999e-03, 8.009744336651478136e+01
3.579079079079078990e-03, 8.033989385398368199e+01
3.581981981981981981e-03, 8.058082298219160577e+01
3.584884884884884538e-03, 8.082024518521163259e+01
3.587787787787787962e-03, 8.105817463006555101e+01
3.590690690690690953e-03, 8.129462522358467425e+01
3.593593593593593510e-03, 8.152961061904416340e+01
3.596496496496496501e-03, 8.176314422257986791e+01
3.599399399399399492e-03, 8.199523919939579741e+01
3.602302302302302483e-03, 8.222590847977154738e+01
3.605205205205205040e-03, 8.245516476487661350e+01
3.608108108108108031e-03, 8.268302053239979443e+01
3.611011011011011455e-03, 8.290948804200034772e+01
3.613913913913914012e-03, 8.313457934058804710e+01
3.616816816816817003e-03, 8.335830626743889127e+01
3.619719719719719994e-03, 8.358068045915214839e+01
3.622622622622622551e-03, 8.380171335445525926e+01
3.625525525525525542e-03, 8.402141619886174340e+01
3.628428428428428533e-03, 8.423980004918837494e+01
3.631331331331331090e-03, 8.445687577793597711e+01
3.634234234234234515e-03, 8.467265407753920670e+01
3.637137137137137505e-03, 8.488714546449057252e+01
3.640040040040040063e-03, 8.510036028334211267e+01
3.642942942942943053e-03, 8.531230871059034371e+01
3.645845845845846044e-03, 8.552300075844779315e+01
3.648748748748748601e-03, 8.573244627850573352e+01
3.651651651651651592e-03, 8.594065496529120196e+01
3.654554554554554583e-03, 8.614763635972315114e+01
3.657457457457457574e-03, 8.635339985246997685e+01
3.660360360360360565e-03, 8.655795468721262864e+01
3.663263263263263556e-03, 8.676130996381662897e+01
3.666166166166166113e-03, 8.696347464141553019e+01
3.669069069069069104e-03, 8.716445754140897861e+01
3.671971971971972094e-03, 8.736426735037892399e+01
3.674874874874874651e-03, 8.756291262292565136e+01
3.677777777777777642e-03, 8.776040178442720219e+01
3.680680680680681067e-03, 8.795674313372438746e+01
3.683583583583583624e-03, 8.815194484573341072e+01
3.686486486486486615e-03, 8.834601497398952574e+01
3.689389389389389606e-03, 8.853896145312283750e+01
3.692292292292292163e-03, 8.873079210126908833e+01
3.695195195195195154e-03, 8.892151462241737647e+01
3.698098098098098144e-03, 8.911113660869682462e+01
3.701001001001000702e-03, 8.929966554260413147e+01
3.703903903903903692e-03, 8.948710879917369709e+01
3.706806806806807117e-03, 8.967347364809263865e+01
3.709709709709709674e-03, 8.985876725576153490e+01
3.712612612612612665e-03, 9.004299668730371309e+01
3.715515515515515656e-03, 9.022616890852368954e+01
3.718418418418418647e-03, 9.040829078781672479e+01
3.721321321321321204e-03, 9.058936909803105664e+01
3.724224224224224195e-03, 9.076941051828409002e+01
3.727127127127127185e-03, 9.094842163573407845e+01
3.730030030030030176e-03, 9.112640894730854768e+01
3.732932932932933167e-03, 9.130337886139035675e+01
3.735835835835836158e-03, 9.147933769946372706e+01
3.738738738738738715e-03, 9.165429169772023954e+01
3.741641641641641706e-03, 9.182824700862656186e+01
3.744544544544544697e-03, 9.200120970245509966e+01
3.747447447447447254e-03, 9.217318576877825365e+01
3.750350350350350245e-03, 9.234418111792776074e+01
3.753253253253253669e-03, 9.251420158241971592e+01
3.756156156156156226e-03, 9.268325291834671020e+01
3.759059059059059217e-03, 9.285134080673756785e+01
3.761961961961962208e-03, 9.301847085488583389e+01
3.764864864864864765e-03, 9.318464859764810626e+01
3.767767767767767756e-03, 9.334987949871215562e+01
3.770670670670670747e-03, 9.351416895183727718e+01
3.773573573573573304e-03, 9.367752228206580867e+01
3.776476476476476728e-03, 9.383994474690798882e+01
3.779379379379379719e-03, 9.400144153750038356e+01
3.782282282282282276e-03, 9.416201777973812170e+01
3.785185185185185267e-03, 9.437375079147882673e+01
3.788088088088088258e-03, 9.459606312485773572e+01
3.790990990990990815e-03, 9.481781045821311693e+01
3.793893893893893806e-03, 9.503899688972883553e+01
3.796796796796796797e-03, 9.525962646742490847e+01
3.799699699699699788e-03, 9.547970319000118877e+01
3.802602602602602778e-03, 9.569923100766327195e+01
3.805505505505505769e-03, 9.591821382293021259e+01
3.808408408408408326e-03, 9.613665549142523048e+01
3.811311311311311317e-03, 9.635455982264925012e+01
3.814214214214214308e-03, 9.657193058073839609e+01
3.817117117117116865e-03, 9.678877148520517437e+01
3.820020020020019856e-03, 9.700508621166424916e+01
3.822922922922923281e-03, 9.722087839254307085e+01
3.825825825825826271e-03, 9.743615161777752576e+01
3.828728728728728829e-03, 9.765090943549337510e+01
3.831631631631631819e-03, 9.786515535267358246e+01
3.834534534534534810e-03, 9.807889283581181417e+01
3.837437437437437367e-03, 9.829212531155280885e+01
3.840340340340340358e-03, 9.850485616731954508e+01
3.843243243243243349e-03, 9.871708875192773291e+01
3.846146146146145906e-03, 9.892882637618801311e+01
3.849049049049049331e-03, 9.914007231349606286e+01
3.851951951951952322e-03, 9.935082980041062228e+01
3.854854854854854879e-03, 9.956110203722070651e+01
3.857757757757757869e-03, 9.977089218850071006e+01
3.860660660660660860e-03, 9.998020338365525106e+01
3.863563563563563417e-03, 1.001890387174531440e+02
3.866466466466466408e-03, 1.003974012505507147e+02
3.869369369369369399e-03, 1.006052940100052382e+02
3.872272272272272390e-03, 1.008127199897782731e+02
3.875175175175175381e-03, 1.010196821512291763e+02
3.878078078078078372e-03, 1.012261834235996076e+02
3.880980980980980929e-03, 1.014322267044881869e+02
3.883883883883883920e-03, 1.016378148603165670e+02
3.886786786786786910e-03, 1.018429507267863130e+02
3.889689689689689468e-03, 1.020476371093274821e+02
3.892592592592592458e-03, 1.022518767835386484e+02
3.895495495495495883e-03, 1.024556724956185860e+02
3.898398398398398440e-03, 1.026590269627900085e+02
3.901301301301301431e-03, 1.028619428737155630e+02
3.904204204204204422e-03, 1.030644228889057956e+02
3.907107107107106979e-03, 1.032664696411201959e+02
3.910010010010010403e-03, 1.034680857357600416e+02
3.912912912912912961e-03, 1.036692737512550480e+02
3.915815815815815518e-03, 1.038700362394420864e+02
3.918718718718718942e-03, 1.040703757259376800e+02
3.921621621621621499e-03, 1.042702947105036344e+02
3.924524524524524924e-03, 1.044697956674057195e+02
3.927427427427427481e-03, 1.046688810457667671e+02
3.930330330330330038e-03, 1.048675532699123352e+02
3.933233233233233463e-03, 1.050658147397113709e+02
3.936136136136136020e-03, 1.052636678309102081e+02
3.939039039039038577e-03, 1.054611148954607103e+02
3.941941941941942001e-03, 1.056581582618429564e+02
3.944844844844845426e-03, 1.058548002353819868e+02
3.947747747747747983e-03, 1.060510430985592194e+02
3.950650650650650540e-03, 1.062468891113185663e+02
3.953553553553553965e-03, 1.064423405113667798e+02
3.956456456456456522e-03, 1.066373995144695357e+02
3.959359359359359079e-03, 1.068320683147412353e+02
3.962262262262262504e-03, 1.070263490849310415e+02
3.965165165165165061e-03, 1.072202439767033155e+02
3.968068068068068485e-03, 1.074137551209137058e+02
3.970970970970971042e-03, 1.076068846278799498e+02
3.973873873873873599e-03, 1.077996345876492370e+02
3.976776776776777024e-03, 1.079920070702598451e+02
3.979679679679679581e-03, 1.081840041259994933e+02
3.982582582582582138e-03, 1.083756277856585797e+02
3.985485485485485563e-03, 1.085668800607797948e+02
3.988388388388388120e-03, 1.087577629439031455e+02
3.991291291291291544e-03, 1.089482784088075817e+02
3.994194194194194102e-03, 1.091384284107478493e+02
3.997097097097097526e-03, 1.093282148866882864e+02
4.000000000000000083e-03, 1.095176397555323717e+02


==> anc/sig1_Si_nominal_keV_eV.txt <==
1.100000000000000066e-03, 9.881535100320421234e-05
1.100011000000000348e-03, 9.886749802613900595e-05
1.106317515839179855e-03, 1.287780972927510508e-04
1.112660187809553407e-03, 1.588877415811105912e-04
1.119039223199240832e-03, 1.891978889995645267e-04
1.120000000000000119e-03, 1.937654669138914063e-04
1.125454830484777426e-03, 2.313789050395659069e-04
1.131907219337919060e-03, 2.759092459937639505e-04
1.138396600632503872e-03, 3.207367543966687913e-04
1.139999999999999954e-03, 3.318192250949198244e-04
1.144923186451333704e-03, 3.828608292231643669e-04
1.151487190093116028e-03, 4.509701850892482091e-04
1.158088826079423875e-03, 5.195350597319924697e-04
1.160000000000000007e-03, 5.393967685325372352e-04
1.164728310161717564e-03, 6.444301968953104753e-04
1.171405859328385505e-03, 7.928855114689810010e-04
1.178121691811845513e-03, 9.423360304901186747e-04
1.180000000000000059e-03, 9.841607482664570250e-04
1.184876027095667578e-03, 1.110621419112658645e-03
1.191669085921755840e-03, 1.286948559583890941e-03
1.198501090297553976e-03, 1.464460282900436044e-03
1.199999999999999895e-03, 1.503428820051503495e-03
1.205372263503308710e-03, 1.738927657899395690e-03
1.212282830099363235e-03, 2.042126983897975256e-03
1.219233015933493145e-03, 2.347368017947507480e-03
1.219999999999999947e-03, 2.381071372958890563e-03
1.226223048148295056e-03, 2.717156544678233157e-03
1.233253155188601029e-03, 3.097034271465907290e-03
1.240000000000000000e-03, 3.461852171055543933e-03
1.240323566808954362e-03, 3.478474994584758364e-03
1.247434514081107284e-03, 3.843956788338037146e-03
1.254586229401584126e-03, 4.211854489110084150e-03
1.260000000000000052e-03, 4.490562819269084023e-03
1.261778946499265541e-03, 4.600834893397699396e-03
1.269012900443037108e-03, 5.049494921069404632e-03
1.276288327649462455e-03, 5.501126799622251505e-03
1.280000000000000105e-03, 5.731688207867507469e-03
1.283605465890518818e-03, 6.499178458143869616e-03
1.290964554301358199e-03, 8.066747354759219377e-03
1.298365833388131618e-03, 9.644725636130868293e-03
1.305809545035845455e-03, 1.123318933588138974e-02
1.313295932516261822e-03, 1.283221511161423099e-02
1.320825240495859419e-03, 1.444188025065595501e-02
1.328397715043818685e-03, 1.606226267585170175e-02
1.336013603640073735e-03, 1.769344095142356618e-02
1.343673155183390533e-03, 1.933549428888362356e-02
1.351376619999511202e-03, 2.098850255301102155e-02
1.359124249849325223e-03, 2.265254626788494249e-02
1.366916297937107415e-03, 2.432770662298288852e-02
1.374753018918781948e-03, 2.601406547933595922e-02
1.382634668910257252e-03, 2.771170537575140883e-02
1.390561505495783263e-03, 2.942070953509265743e-02
1.398533787736381314e-03, 3.114116187062826099e-02
1.406551776178304814e-03, 3.287314699244128779e-02
1.414615732861551102e-03, 3.461675021390422241e-02
1.422725921328435103e-03, 3.637205755822241898e-02
1.430882606632190301e-03, 3.813915576503911636e-02
1.439086055345643010e-03, 3.991813229711273225e-02
1.447336535569913093e-03, 4.170907534705684677e-02
1.455634316943187111e-03, 4.351207384415377299e-02
1.463979670649518576e-03, 4.533245105606606429e-02
1.472372869427703230e-03, 4.716691088652134878e-02
1.480814187580179690e-03, 4.901426850263386481e-02
1.489303900982007298e-03, 5.087462522375511831e-02
1.497842287089868902e-03, 5.274808326489704990e-02
1.500000000000000031e-03, 5.322190650289262970e-02
1.506429624951150827e-03, 5.694608206859507610e-02
1.515066195213051478e-03, 6.195438157495710557e-02
1.520000000000000084e-03, 6.481845952306054814e-02
1.523752280131762801e-03, 6.499739527061050570e-02
1.532488163581690547e-03, 6.541434622043311442e-02
1.540000000000000136e-03, 6.577327916937479590e-02
1.541274131064727677e-03, 6.654170150133910389e-02
1.550110469719594760e-03, 7.187499482754813873e-02
1.558997468331212687e-03, 7.724616335020369207e-02
1.560000000000000189e-03, 7.785253786614948490e-02
1.567935417340152789e-03, 7.829660500588705996e-02
1.576924608852116024e-03, 7.880022899780129986e-02
1.580000000000000024e-03, 7.897267261587398446e-02
1.585965336647492162e-03, 8.271652488774791645e-02
1.595057896190948694e-03, 8.842959695935187492e-02
1.600000000000000077e-03, 9.153816755822186124e-02
1.604202584641098873e-03, 9.180835609359656868e-02
1.613399700860201859e-03, 9.240019213418611266e-02
1.620000000000000129e-03, 9.282538269583988366e-02
1.622649545423941785e-03, 9.455262576022561982e-02
1.631952420631238489e-03, 1.006227060895904246e-01
1.639999999999999965e-03, 1.058806444527272961e-01
1.641308630514139557e-03, 1.059757952920290930e-01
1.650718480847744888e-03, 1.066604885246556500e-01
1.660000000000000017e-03, 1.073367052627220292e-01
1.660182279160209553e-03, 1.074600009349563901e-01
1.669700334742790651e-03, 1.139028574589321940e-01
1.679272958659950351e-03, 1.203920273954953851e-01
1.680000000000000070e-03, 1.208852644031155749e-01
1.688900463759532636e-03, 1.216086260765465998e-01
1.698583164682975410e-03, 1.223965546236816665e-01
1.699999999999999905e-03, 1.225119361699701648e-01
1.708321377875605864e-03, 1.283506382120535583e-01
1.718115421596969885e-03, 1.352320336031829218e-01
1.719999999999999958e-03, 1.365573232628361222e-01
1.727965615931246254e-03, 1.372732678344825707e-01
1.737872282797694014e-03, 1.382446689212209479e-01
1.740000000000000010e-03, 1.384552318249785141e-01
1.747835745961186585e-03, 1.442250695120185500e-01
1.757856331042779692e-03, 1.516216770465152741e-01
1.760000000000000063e-03, 1.532066260486253106e-01
1.767934365530364959e-03, 1.591962710625642596e-01
1.778070178789367727e-03, 1.668665501141569085e-01
1.780000000000000115e-03, 1.683293281260137275e-01
1.788264102073505593e-03, 1.693057057429678547e-01
1.798516468535626966e-03, 1.705194937051171256e-01
1.800000000000000168e-03, 1.706953600586199882e-01
1.808827613238584526e-03, 1.717430363253777681e-01
1.819197873166200196e-03, 1.729764216783703235e-01
1.820000000000000003e-03, 1.730719406838293895e-01
1.829627587234263506e-03, 1.807075258983976140e-01
1.840000000000000056e-03, 1.889559215402299153e-01
1.840117096301622330e-03, 1.890508880772109324e-01
1.850666743181309188e-03, 1.976189940052242577e-01
1.860000000000000108e-03, 2.052193246292976503e-01
1.861276872651757962e-03, 2.062793753443679101e-01
1.871947831468057707e-03, 2.151524260951721834e-01
1.879999999999999944e-03, 2.218645842647102018e-01
1.882679968373300551e-03, 2.222627381453038675e-01
1.893473634109963223e-03, 2.238686768795860593e-01
1.899999999999999996e-03, 2.248415385977838576e-01
1.904329181431385718e-03, 2.285632925991218922e-01
1.915246965113284218e-03, 2.379681125160800770e-01
1.920000000000000049e-03, 2.420709431832096248e-01
1.926227341965358565e-03, 2.475466144635994070e-01
1.937270670842949167e-03, 2.572790130341811587e-01
1.939999999999999884e-03, 2.596886958181206517e-01
1.948377312658757443e-03, 2.672203961871840727e-01
1.959547630394655165e-03, 2.772888646975946725e-01
1.959999999999999937e-03, 2.776972308161947400e-01
1.970781989113531973e-03, 3.035484293585888893e-01
1.979999999999999989e-03, 3.257088807402203079e-01
1.982080755971241982e-03, 3.261431941439778548e-01
1.993444300228585948e-03, 3.285185006011943076e-01
2.000000000000000042e-03, 3.298914511163778540e-01
2.004872993263397303e-03, 3.382982593155954287e-01
2.016367208582661372e-03, 3.581706346279582842e-01
2.020000000000000094e-03, 3.644638615921872993e-01
2.027927321834738662e-03, 3.723708216607356514e-01
2.039553710821626759e-03, 3.839964018862174200e-01
2.040000000000000147e-03, 3.844433486018200008e-01
2.051246755511319797e-03, 3.871581423921590104e-01
2.060000000000000199e-03, 3.895440024785298827e-01
2.063006838050221274e-03, 3.950987422483018263e-01
2.074834342775630155e-03, 4.170150500557246454e-01
2.080000000000000251e-03, 4.266202783198984605e-01
2.086729656228302875e-03, 4.447443537588512408e-01
2.098693167165092965e-03, 4.770885552229794935e-01
2.100000000000000304e-03, 4.806313244158800790e-01
2.110725266571650532e-03, 4.841914691848635544e-01
2.120000000000000356e-03, 4.872791818222140803e-01
2.122826347675194590e-03, 4.812665510600588892e-01
2.134996805957378643e-03, 4.552892756361266446e-01
2.139999999999999975e-03, 4.445694933170003527e-01
2.147237039167198755e-03, 4.648247944808480137e-01
2.159547447334010922e-03, 4.994171144494964909e-01
2.160000000000000028e-03, 5.006920900059057544e-01
2.171928432780585293e-03, 5.450083392327578213e-01
2.180000000000000080e-03, 5.751180928876987730e-01
2.184380400136273163e-03, 5.693188424680206694e-01
2.196903756350213413e-03, 5.526749710102084601e-01
2.200000000000000133e-03, 5.485453397521380392e-01
2.209498910704649557e-03, 6.013980710696770204e-01
2.220000000000000185e-03, 6.600656185647372221e-01
2.222166274828288844e-03, 6.496120692375731975e-01
2.234906262709769349e-03, 5.879381658613591632e-01
2.240000000000000237e-03, 5.631857918478769820e-01
2.247719290711183010e-03, 6.484032977217345506e-01
2.259999999999999856e-03, 7.845317164120686471e-01
2.260605777581679767e-03, 7.848400804503835593e-01
2.273566144471155827e-03, 7.914499966703321121e-01
2.279999999999999909e-03, 7.947402635702518481e-01
2.286600814944023466e-03, 8.222090181511299001e-01
2.299710214993048053e-03, 8.769746907605856512e-01
2.299999999999999961e-03, 8.781884784713236414e-01
2.312894773053264432e-03, 8.496525800787548821e-01
2.320000000000000014e-03, 8.338594515314858846e-01
2.326154920015993059e-03, 8.256024034537907674e-01
2.339491089242906434e-03, 8.076314845887763161e-01
2.340000000000000066e-03, 8.069435433513237887e-01
2.352903716580207871e-03, 9.359494034641582250e-01
2.360000000000000119e-03, 1.007177547075886359e+00
2.366393240372858392e-03, 1.029613261792157175e+00
2.379960101478921595e-03, 1.077403985772629857e+00
2.379999999999999737e-03, 1.077544894892252803e+00
2.393604743283950578e-03, 1.139613422410854948e+00
2.399999999999999790e-03, 1.168901906993446982e+00
2.407327611715501074e-03, 1.174193503882396294e+00
2.419999999999999842e-03, 1.183369555516353255e+00
2.421129155257681874e-03, 1.197664244776712517e+00
2.435009824965831890e-03, 1.374325303634969409e+00
2.439999999999999895e-03, 1.439030861788878735e+00
2.448970074481252295e-03, 1.394472385920419555e+00
2.459999999999999947e-03, 1.339259311962750498e+00
2.463010360046026265e-03, 1.363881456556481409e+00
2.477131140517945408e-03, 1.480026789841295987e+00
2.480000000000000000e-03, 1.503754423763272063e+00
2.491332877385486928e-03, 1.516551492811561763e+00
2.500000000000000052e-03, 1.526374774040274662e+00
2.505616034782915703e-03, 1.556475789437227419e+00
2.519981079505432316e-03, 1.633946172590690971e+00
2.520000000000000104e-03, 1.634048661865046492e+00
2.534428481024450334e-03, 1.682513733778690179e+00
2.540000000000000157e-03, 1.701334425763775027e+00
2.548958711502916953e-03, 1.751530097307723466e+00
2.560000000000000209e-03, 1.813769644747190268e+00
2.563572245810765045e-03, 1.861807906956011838e+00
2.578269561540413781e-03, 2.060611521125401246e+00
2.580000000000000262e-03, 2.084141091410470992e+00
2.593051139022395021e-03, 2.045252879112665845e+00
2.600000000000000314e-03, 2.024377295003846111e+00
2.607917461341033045e-03, 2.305779602749653101e+00
2.620000000000000367e-03, 2.738009792858684843e+00
2.622869014350250917e-03, 2.743604063225411949e+00
2.637906286689430200e-03, 2.773018023280293676e+00
2.639999999999999986e-03, 2.777125847169781725e+00
2.653029769799397294e-03, 3.016346862263639128e+00
2.660000000000000038e-03, 3.145111643392346501e+00
2.668239957938477441e-03, 3.134017583991511646e+00
2.680000000000000090e-03, 3.118002962846352144e+00
2.683537348198638921e-03, 3.121447442180955267e+00
2.698922440521758694e-03, 3.136425269452376874e+00
2.700000000000000143e-03, 3.137474100419009204e+00
2.714395737715938773e-03, 3.186387609389219833e+00
2.720000000000000195e-03, 3.205515357341398808e+00
2.729957745471961374e-03, 3.252111819640024493e+00
2.740000000000000248e-03, 3.299337584152115976e+00
2.745608972379791780e-03, 3.424305754491857812e+00
2.759999999999999867e-03, 3.746875588525520495e+00
2.761349929945224740e-03, 3.750304958654523624e+00
2.777181132606576855e-03, 3.790639152968850567e+00
2.779999999999999919e-03, 3.797843486074700792e+00
2.793103097751522927e-03, 4.067858845648750332e+00
2.799999999999999972e-03, 4.210819551859938947e+00
2.809116345733980464e-03, 4.319781010364972751e+00
2.820000000000000024e-03, 4.450585552208553786e+00
2.825221399891138154e-03, 4.569451523104313573e+00
2.840000000000000076e-03, 4.907843011381227250e+00
2.841418786560548967e-03, 4.912438926875091205e+00
2.857709035097326898e-03, 4.973000409229537233e+00
2.860000000000000129e-03, 4.981903656615476628e+00
2.874092677891451272e-03, 5.209859809701618438e+00
2.879999999999999748e-03, 5.306123416962030603e+00
2.890570250385173824e-03, 5.481233765003274527e+00
2.899999999999999800e-03, 5.638596842562669131e+00
2.907142291090510783e-03, 5.749723730670991628e+00
2.919999999999999853e-03, 5.951206771936142559e+00
2.923809341606833402e-03, 6.060600436039845107e+00
2.939999999999999905e-03, 6.529110269167989422e+00
2.940571946638590329e-03, 6.545130860733187284e+00
2.957430654013082881e-03, 7.020448205782062523e+00
2.959999999999999958e-03, 7.093414397105545000e+00
2.974386014698396016e-03, 7.403188495582192274e+00
2.980000000000000010e-03, 7.524931992082267485e+00
2.991438582821377441e-03, 7.828190367711579611e+00
3.000000000000000062e-03, 8.056805222012664913e+00
3.008588915685775442e-03, 8.393916638111791784e+00
3.020000000000000115e-03, 8.845121098805201143e+00
3.025837573790423566e-03, 9.080001798172460781e+00
3.040000000000000167e-03, 9.654017482323958177e+00
3.043185120847586612e-03, 9.755647848746004769e+00
3.060000000000000220e-03, 1.029594061624967161e+01
3.060632123801357816e-03, 1.032654052838523384e+01
3.078179152846207810e-03, 1.118156502512816353e+01
3.080000000000000272e-03, 1.127091031388429343e+01
3.095826781445612953e-03, 1.221361281780529850e+01
3.100000000000000325e-03, 1.246398467986111669e+01
3.113575586350784703e-03, 1.322636284819168928e+01
3.120000000000000377e-03, 1.358970462466771423e+01
3.131426147619542112e-03, 1.445448479235102113e+01
3.139999999999999996e-03, 1.512397337549329279e+01
3.149379048635244163e-03, 1.606679253788594863e+01
3.160000000000000048e-03, 1.715053293330328898e+01
3.167434876125879966e-03, 1.801671777112384731e+01
3.180000000000000101e-03, 1.950242540664257263e+01
3.185594220183218805e-03, 2.030740263721675731e+01
3.200000000000000153e-03, 2.241117848067273144e+01
3.203857674282121083e-03, 2.309192354617091425e+01
3.220000000000000206e-03, 2.598267700229358468e+01
3.222225835299908237e-03, 2.646025750338716165e+01
3.240000000000000258e-03, 3.032997715776574665e+01
3.240699303535894433e-03, 3.052387674717849819e+01
3.259278682730981560e-03, 3.574826101353475849e+01
3.259999999999999877e-03, 3.595391896820103028e+01
3.277964580087414266e-03, 4.241992462334485481e+01
3.279999999999999930e-03, 4.316306209092962831e+01
3.296757606288598305e-03, 5.095673619322671044e+01
3.299999999999999982e-03, 5.248622982393305847e+01
3.315658375519085852e-03, 6.147646549270049121e+01
3.320000000000000034e-03, 6.400433654841178566e+01
3.334667505484621968e-03, 7.387019994943344159e+01
3.340000000000000087e-03, 7.750675795828060188e+01
3.353785617432353261e-03, 8.730642891854894572e+01
3.360000000000000139e-03, 9.178379327993161496e+01
3.373013336171123283e-03, 9.979474527977075127e+01
3.379999999999999758e-03, 1.037406975971936873e+02
3.392351290091881119e-03, 1.097114514503705323e+02
3.399999999999999811e-03, 1.133499054279004525e+02
3.411800111188242196e-03, 1.171459868819750056e+02
3.419999999999999863e-03, 1.197375409442832108e+02
3.431360435077115013e-03, 1.215468090155361551e+02
3.439999999999999915e-03, 1.228926030523044801e+02
3.451032901019502643e-03, 1.232387370386840075e+02
3.459999999999999968e-03, 1.235044954533625656e+02
3.470818151941364952e-03, 1.229789881906226441e+02
3.480000000000000020e-03, 1.225273587203952985e+02
3.490716834454661664e-03, 1.216697283732448369e+02
3.500000000000000073e-03, 1.209253484254342084e+02
3.510729598878452665e-03, 1.199959257359606966e+02
3.520000000000000125e-03, 1.195615061715738960e+02
3.530857099260182631e-03, 1.192978243066807664e+02
3.540000000000000178e-03, 1.190749621430249903e+02
3.551099993397026366e-03, 1.189116852490800511e+02
3.560000000000000230e-03, 1.187794188564808877e+02
3.571458942857411948e-03, 1.186974749178947093e+02
3.580000000000000283e-03, 1.186346650779636889e+02
3.591934613002631914e-03, 1.186630178420189310e+02
3.600000000000000335e-03, 1.186800194761181189e+02
3.612527673008579347e-03, 1.188037686563948654e+02
3.620000000000000388e-03, 1.188751850288333429e+02
3.633238795887625775e-03, 1.191048431497607538e+02
3.640000000000000006e-03, 1.192196007481940399e+02
3.654068658510623534e-03, 1.195123851702567350e+02
3.660000000000000059e-03, 1.196334350303570346e+02
3.675017941629020457e-03, 1.200571165211531053e+02
3.680000000000000111e-03, 1.201953878629185226e+02
3.696087329897094261e-03, 1.206721182602923790e+02
3.700000000000000164e-03, 1.207862121020854715e+02
3.717277511894356932e-03, 1.213565314180272310e+02
3.720000000000000216e-03, 1.214450283332253377e+02
3.738589180148026332e-03, 1.221574121607246326e+02
3.740000000000000269e-03, 1.222107065280786315e+02
3.759999999999999887e-03, 1.230038666672845267e+02
3.760023031155691666e-03, 1.230048245972663779e+02
3.779999999999999940e-03, 1.238241082498209380e+02
3.781579765408042693e-03, 1.238949908998745713e+02
3.799999999999999992e-03, 1.252084249150980071e+02
3.803260087411795831e-03, 1.254546358286856531e+02
3.820000000000000045e-03, 1.267153194966952157e+02
3.825064705712687054e-03, 1.271186802781515581e+02
3.840000000000000097e-03, 1.283048111455464095e+02
3.846994332918658634e-03, 1.288908400159997427e+02
3.860000000000000150e-03, 1.299774867371140488e+02
3.869049685723117016e-03, 1.307734624039993037e+02
3.879999999999999769e-03, 1.317339214375102188e+02
3.891231484928384110e-03, 1.327464724369402518e+02
3.899999999999999821e-03, 1.335347699258739453e+02
3.913540455469241390e-03, 1.348666788696556011e+02
3.919999999999999873e-03, 1.355003102824853443e+02
3.935977326436614077e-03, 1.371719070724880680e+02
3.939999999999999926e-03, 1.375916079523753979e+02
3.958542831101407970e-03, 1.397229462372577586e+02
3.959999999999999978e-03, 1.398899754891523912e+02
3.980000000000000031e-03, 1.423565395587050659e+02
3.981237706938477693e-03, 1.425250963395903057e+02
4.000000000000000083e-03, 1.450733095999209183e+02
4.004062695650727199e-03, 1.456694021088513011e+02
4.019999999999999268e-03, 1.480014598386374587e+02
4.027018543193332592e-03, 1.491341983353192973e+02
4.040000000000000188e-03, 1.512236712287627824e+02
4.050105999798151411e-03, 1.530244126715025175e+02
4.059999999999999373e-03, 1.547826593513890430e+02
4.073325819998206525e-03, 1.574094132318790855e+02
4.080000000000000293e-03, 1.587215037160997610e+02
4.096678762652381650e-03, 1.622583559890858567e+02
4.099999999999999478e-03, 1.629607723793678247e+02
4.120000000000000398e-03, 1.677486223690820566e+02
4.120165590970187135e-03, 1.677922678420426337e+02
4.139999999999999583e-03, 1.730063066644131879e+02
4.143787072536731300e-03, 1.741093590948553356e+02
4.160000000000000503e-03, 1.788192239736015381e+02
4.167543979337795003e-03, 1.812421368719823818e+02
4.179999999999999688e-03, 1.852321329364824294e+02
4.191437087785051911e-03, 1.892490860010267113e+02
4.200000000000000608e-03, 1.922486557432569896e+02
4.215467178741451847e-03, 1.981480126379356079e+02
4.219999999999999793e-03, 1.998723326186749318e+02
4.239635037546748975e-03, 2.075480316715640754e+02
4.240000000000000713e-03, 2.076903253190893395e+02
4.259999999999999898e-03, 2.152025716115686009e+02
4.263941454043160099e-03, 2.164766763680275972e+02
4.279999999999999950e-03, 2.216537138872977550e+02
4.288387222601167809e-03, 2.233280183548895650e+02
4.300000000000000003e-03, 2.140680686699865873e+02
4.312973142145489283e-03, 2.021665918658004557e+02
4.320000000000000055e-03, 1.956257729599469144e+02
4.337700016181200366e-03, 1.786086345641721209e+02
4.340000000000000108e-03, 1.781808472276804309e+02
4.360000000000000160e-03, 1.738946538832905162e+02
4.362568652819980193e-03, 1.732933427944446407e+02
4.380000000000000213e-03, 1.692186477295269071e+02
4.387579864806511951e-03, 1.673990433598720244e+02
4.400000000000000265e-03, 1.644239053311500527e+02
4.412734469545075318e-03, 1.613172265961109701e+02
4.420000000000000318e-03, 1.595494920938155872e+02
4.438033289126224780e-03, 1.549812660681641887e+02
4.440000000000000370e-03, 1.544849425833503744e+02
4.460000000000000422e-03, 1.492039299101677727e+02
4.463477150353689984e-03, 1.478953483224581475e+02
4.480000000000000475e-03, 1.417133836459591123e+02
4.489066884771364570e-03, 1.382419297166782144e+02
4.500000000000000527e-03, 1.340857976197667938e+02
4.514803328690513567e-03, 1.284047987966996232e+02
4.519999999999999712e-03, 1.264265314521577892e+02
4.539999999999999765e-03, 1.196569194547313941e+02
4.540687323217088359e-03, 1.194556693023587712e+02
4.559999999999999817e-03, 1.138540610789586225e+02
4.566719714279209898e-03, 1.119155494305981904e+02
4.579999999999999870e-03, 1.081220381478629378e+02
4.592901352654821072e-03, 1.044596613930157787e+02
4.599999999999999922e-03, 1.024651794132585820e+02
4.619233093999504727e-03, 9.707919355940482831e+01
4.619999999999999975e-03, 9.686675625170758508e+01
4.640000000000000027e-03, 9.145539108212980750e+01
4.645715798874433533e-03, 8.994894781346566504e+01
4.660000000000000080e-03, 8.622334649902393267e+01
4.672350332774482910e-03, 8.382527573069336313e+01
4.680000000000000132e-03, 8.240158800890635860e+01
4.699137566156552127e-03, 7.894324628090367924e+01
4.700000000000000185e-03, 7.878879546861809047e+01
4.720000000000000237e-03, 7.531941887565486127e+01
4.726078374467968662e-03, 7.430076760186204865e+01
4.740000000000000289e-03, 7.198653317482263958e+01
4.753173638175141498e-03, 7.034747506786908389e+01
4.759999999999999475e-03, 6.986506421093839947e+01
4.780000000000000394e-03, 6.852053038785757622e+01
4.780424242792296816e-03, 6.849378949673494787e+01
4.799999999999999580e-03, 6.726555350023355118e+01
4.807831078910456551e-03, 6.678107949805847454e+01
4.820000000000000499e-03, 6.603170635543048661e+01
4.835395042226503688e-03, 6.512295622897393343e+01
4.839999999999999684e-03, 6.485234370465624920e+01
4.860000000000000604e-03, 6.372679885239801223e+01
4.863117033572496480e-03, 6.354869714185587526e+01
4.879999999999999789e-03, 6.258830675237614827e+01
4.890997958945068544e-03, 6.201757925797883075e+01
4.900000000000000709e-03, 6.155228087919743984e+01
4.919038729535072686e-03, 6.056864613310916923e+01
4.919999999999999894e-03, 6.051918266577767724e+01
4.940000000000000814e-03, 5.950539049264106239e+01
4.947240261757347018e-03, 5.914440962277337377e+01
4.959999999999999999e-03, 5.851075609789947407e+01
4.975603477280650215e-03, 5.778648302822077909e+01
4.980000000000000919e-03, 5.758313562080977732e+01
5.000000000000000104e-03, 5.724188414745958653e+01
5.000000000000000104e-03, 5.724188414745958653e+01
5.004129303057798864e-03, 5.717517275607249161e+01
5.019999999999999289e-03, 5.691729447201991121e+01
5.032818671355967013e-03, 5.689044284737589408e+01
5.040000000000000209e-03, 5.687509276414316872e+01
5.059999999999999394e-03, 5.686013767396758567e+01
5.061672519787146184e-03, 5.685990010819131868e+01
5.080000000000000314e-03, 5.685664752773607944e+01
5.090691791338773642e-03, 5.680810006291125092e+01
5.099999999999999499e-03, 5.691474773901173734e+01
5.099999999999999499e-03, 5.691474773901173734e+01
5.119877434404583594e-03, 5.698528445625093752e+01
5.120000000000000419e-03, 5.698571668660423484e+01
5.139999999999999604e-03, 5.708673983664345997e+01
5.149230402815563323e-03, 5.717888854694893297e+01
5.160000000000000524e-03, 5.728640757203106659e+01
5.178751655871166072e-03, 5.747201854279495592e+01
5.179999999999999709e-03, 5.748437525167436490e+01
5.200000000000000629e-03, 5.774949758877738759e+01
5.200000000000000629e-03, 5.774949758877738759e+01
5.208442158370621064e-03, 5.787565586588344502e+01
5.219999999999999814e-03, 5.804857438447254481e+01
5.238302880644508074e-03, 5.807333309668588583e+01
5.240000000000000734e-03, 5.803555581737152380e+01
5.259999999999999919e-03, 5.763972969989224282e+01
5.268334798586423069e-03, 5.748774403813808931e+01
5.279999999999999971e-03, 5.727344298972274572e+01
5.298538893684918809e-03, 5.700813267842971044e+01
5.300000000000000024e-03, 5.812567543310689899e+01
5.300000000000000024e-03, 5.812567543310689899e+01
5.320000000000000076e-03, 5.666030916298774400e+01
5.328916153055536509e-03, 5.652036335782158716e+01
5.340000000000000129e-03, 5.634446446170431244e+01
5.359467569473103793e-03, 5.599869277632846831e+01
5.360000000000000181e-03, 5.598915315974221585e+01
5.380000000000000233e-03, 5.556211661023463222e+01
5.390194141404163614e-03, 5.532585246005054813e+01
5.400000000000000286e-03, 5.630891038778452895e+01
5.400000000000000286e-03, 5.630891038778452895e+01
5.420000000000000338e-03, 5.454770530090087988e+01
5.421096873039595726e-03, 5.451565399651168065e+01
5.440000000000000391e-03, 5.396268861235252956e+01
5.452176774327447198e-03, 5.353683059390062482e+01
5.460000000000000443e-03, 5.326350863541052405e+01
5.480000000000000496e-03, 5.257974968646165337e+01
5.483434861005945932e-03, 5.245668118738119290e+01
5.499999999999999681e-03, 5.340322236508487208e+01
5.499999999999999681e-03, 5.340322236508487208e+01
5.514872154636691129e-03, 5.172253442225647291e+01
5.519999999999999733e-03, 5.114814193234771267e+01
5.539999999999999786e-03, 5.041695585033575355e+01
5.546489682638016359e-03, 5.015954246005199479e+01
5.559999999999999838e-03, 4.965103333820152898e+01
5.578288478318612839e-03, 4.911216461101184194e+01
5.579999999999999891e-03, 4.906180687981850497e+01
5.599999999999999943e-03, 5.026882673735475038e+01
5.599999999999999943e-03, 5.026882673735475038e+01
5.610269580911248985e-03, 4.900788575932893565e+01
5.619999999999999996e-03, 4.782300363381075670e+01
5.640000000000000048e-03, 4.717438429376728237e+01
5.642434035606784005e-03, 4.709901804064924846e+01
5.660000000000000100e-03, 4.655620560557414933e+01
5.674782893588276901e-03, 4.614292672952338137e+01
5.680000000000000153e-03, 4.599723730319439596e+01
5.700000000000000205e-03, 4.532147755482573359e+01
5.707317212065381694e-03, 4.514357837232000747e+01
5.720000000000000258e-03, 4.483513909748163684e+01
5.740000000000000310e-03, 4.426146156341815896e+01
5.740038054308884904e-03, 4.426045072744628328e+01
5.759999999999999495e-03, 4.373057145218128738e+01
5.772946489685439053e-03, 4.339565826663587700e+01
5.780000000000000415e-03, 4.321326915504795352e+01
5.799999999999999600e-03, 4.452965005635690687e+01
5.799999999999999600e-03, 4.452965005635690687e+01
5.806043593692523409e-03, 4.376326151087015148e+01
5.820000000000000520e-03, 4.200991118218860265e+01
5.839330447993605969e-03, 4.153594718134751673e+01
5.839999999999999705e-03, 4.151952843185720354e+01
5.860000000000000625e-03, 4.102809554933572400e+01
5.872808140453482373e-03, 4.064309083289376190e+01
5.879999999999999810e-03, 4.042737078090536329e+01
5.900000000000000730e-03, 4.018674351802989975e+01
5.906477765173816057e-03, 4.005185432931058642e+01
5.919999999999999915e-03, 3.977087640976408522e+01
5.940000000000000835e-03, 3.926150202505858289e+01
5.940340422528906511e-03, 3.926035282299606166e+01
5.960000000000000020e-03, 3.919232407750519798e+01
5.974397219201663979e-03, 3.892092586749000560e+01
5.980000000000000940e-03, 3.881548279159761705e+01
6.000000000000000125e-03, 4.026007543056017823e+01
6.000000000000000125e-03, 4.026007543056017823e+01
6.008649268219766297e-03, 4.010888289618436175e+01
6.043097688992014362e-03, 3.950789795269665916e+01
6.077743607344961684e-03, 3.890538090415293482e+01
6.112588155559654964e-03, 3.830134496953813539e+01
6.147632472408691255e-03, 3.769580369663588471e+01
6.182877703193382680e-03, 3.708877096682400065e+01
6.218324999781233396e-03, 3.648026099992902260e+01
6.250000000000000347e-03, 3.593820799756961293e+01
6.253975520643564011e-03, 3.586776143725939647e+01
6.289830430893358047e-03, 3.523393543234590908e+01
6.325890902323354735e-03, 3.459924670233116473e+01
6.362158113444356042e-03, 3.396372216623281304e+01
6.398633249523729728e-03, 3.332738926382087641e+01
6.435317502624127509e-03, 3.268524718172996302e+01
6.472212071642487706e-03, 3.204110565448380044e+01
6.500000000000000569e-03, 3.155789928007247624e+01
6.509318162349164542e-03, 3.139541384760582332e+01
6.546636987427387026e-03, 3.074662192876121125e+01
6.584169766512841006e-03, 3.009726612692390901e+01
6.621917726233577349e-03, 2.944737949748991213e+01
6.659882100250051097e-03, 2.879699570265031383e+01
6.698064129295490214e-03, 2.814614901966769622e+01
6.736465061216390972e-03, 2.749487434925694629e+01
6.749999999999999924e-03, 2.726611320599520383e+01
6.775086151013348136e-03, 2.685327990042786439e+01
6.813928660882048217e-03, 2.638581641398204169e+01
6.852993860254508185e-03, 2.594985208733266902e+01
6.892283025840575256e-03, 2.551318861464750043e+01
6.931797441669663475e-03, 2.507584268951585216e+01
6.971538399132708001e-03, 2.463783133928776792e+01
7.000000000000000146e-03, 2.432527242026463909e+01
7.011507197024345779e-03, 2.419494730368328561e+01
7.051705141585411923e-03, 2.374119784675272982e+01
7.092133546545573153e-03, 2.328722075898904009e+01
7.132793733166319441e-03, 2.283304203177217673e+01
7.173687030284087510e-03, 2.237868811938015057e+01
7.214814774353740801e-03, 2.198808935402234965e+01
7.250000000000000368e-03, 2.166304599653620144e+01
7.256178309492222062e-03, 2.160882080796168836e+01
7.297778987522470472e-03, 2.124457455834430064e+01
7.339618168017611986e-03, 2.087976906044833569e+01
7.381697218345410760e-03, 2.051441869052056077e+01
7.424017513712940011e-03, 2.014853810941243850e+01
7.466580437211509623e-03, 1.978214226653692975e+01
7.499999999999999722e-03, 1.949556769573008808e+01
7.509387379861884315e-03, 1.941282594584675891e+01
7.552439740659761154e-03, 1.903456688708916289e+01
7.595738926621472577e-03, 1.865614444194186206e+01
7.639286352829947023e-03, 1.833549347580613187e+01
7.683083442481013041e-03, 1.801988251289936471e+01
7.727131626929844774e-03, 1.770412726156682126e+01
7.749999999999999944e-03, 1.754085601994833965e+01
7.771432345737808167e-03, 1.739053950326321996e+01
7.815987046719440751e-03, 1.707921329707225766e+01
7.860797185989828670e-03, 1.676768186919019499e+01
7.905864228012163264e-03, 1.645596220773344953e+01
7.951189645645596882e-03, 1.614407160709209421e+01
7.996774920193381458e-03, 1.583202767208760875e+01
8.000000000000000167e-03, 1.581001319727608667e+01
8.042621541451307199e-03, 1.551155552413605143e+01
8.088731007756370245e-03, 1.519058100208602191e+01
8.135104826035712694e-03, 1.486976571736215114e+01
8.181744511855933849e-03, 1.459589629932985844e+01
8.228651589472557593e-03, 1.437568289635322927e+01
8.250000000000000389e-03, 1.427588021636673687e+01
8.275827591879903952e-03, 1.416670925316239149e+01
8.323274060861130669e-03, 1.396679097649815482e+01
8.370992547038689363e-03, 1.376655438625557437e+01
8.418984609924927420e-03, 1.356600717701750725e+01
8.467251817973127023e-03, 1.336515719694713233e+01
8.500000000000000611e-03, 1.322936880059221565e+01
8.515795748628702047e-03, 1.315715169141499175e+01
8.564617988380799143e-03, 1.293487248065506812e+01
8.613720132814131278e-03, 1.271274063459867598e+01
8.663103786661102701e-03, 1.249077334670128359e+01
8.712770563854270456e-03, 1.226898809698570325e+01
8.750000000000000833e-03, 1.210369791385663518e+01
8.762722087579109462e-03, 1.205287630714662050e+01
8.812959990327041276e-03, 1.185274377222781084e+01
8.863485913948762965e-03, 1.165235801502015001e+01
8.914301509707961077e-03, 1.148645880685028864e+01
8.965408438335214711e-03, 1.135189489839924271e+01
9.000000000000001055e-03, 1.126113311756338931e+01
9.016808370082337459e-03, 1.121068171215830134e+01
9.068502984776891096e-03, 1.105614086875802116e+01
9.120493971877158962e-03, 1.090166372320907584e+01
9.172783030527285886e-03, 1.074726156146238587e+01
9.225371869612883011e-03, 1.059294585975212222e+01
9.249999999999999542e-03, 1.052101256752045622e+01
9.278262207816804358e-03, 1.044318044641994270e+01
9.331455773675379622e-03, 1.029732329378437861e+01
9.384954305634875954e-03, 1.015146532351790754e+01
9.438759552108294537e-03, 1.000561613733943034e+01
9.492873271532534935e-03, 9.859785502481306807e+00
9.499999999999999764e-03, 9.840643616028726726e+00
9.547297232425875149e-03, 9.722019018039947724e+00
9.602033213445753529e-03, 9.585365733451835624e+00
9.657083003446875064e-03, 9.448608790539926972e+00
9.712448401539730547e-03, 9.311755412066764492e+00
9.749999999999999986e-03, 9.219327028986304740e+00
9.768131217149322171e-03, 9.168687792024739380e+00
9.824133270074381780e-03, 9.018117612364575209e+00
9.880456390546753925e-03, 8.918004326103840640e+00
9.937102419291288929e-03, 8.817880284871250751e+00
9.994073207585970134e-03, 8.717751903423058835e+00
1.000000000000000021e-02, 8.707368143732901800e+00
1.005137061732238636e-02, 8.626330834330287800e+00
1.010899652106663285e-02, 8.535868033234070396e+00
1.016695280212047935e-02, 8.445358247808425034e+00
1.022524135458292675e-02, 8.354806632275129985e+00
1.025000000000000043e-02, 8.316488699283384634e+00
1.028386408341210208e-02, 8.261729574871218063e+00
1.034282290448754540e-02, 8.166819736921198114e+00
1.040211974467276056e-02, 8.071914348697379893e+00
1.046175654187827229e-02, 7.977019743924099515e+00
1.050000000000000065e-02, 7.916459257678944539e+00
1.052173524512487086e-02, 7.886164602597100171e+00
1.058205781460739778e-02, 7.802374017320488520e+00
1.064272622175872242e-02, 7.718528952876572369e+00
1.070374244931424426e-02, 7.634633994460058304e+00
1.075000000000000087e-02, 7.571319567511345383e+00
1.076510849137664663e-02, 7.549815872952687634e+00
1.082682635348107721e-02, 7.462279772302993663e+00
1.088889805266070494e-02, 7.374737743320669558e+00
1.095132561751262050e-02, 7.287195454769896941e+00
1.099999999999999936e-02, 7.219288309516680435e+00
1.101411108826415124e-02, 7.198861601628036233e+00
1.107725651683952491e-02, 7.107801196903825947e+00
1.114076396692694100e-02, 7.016790303974467236e+00
1.120463551404600813e-02, 6.925835779308235018e+00
1.124999999999999958e-02, 6.861587866698339866e+00
1.126887324561557345e-02, 6.833909875954274682e+00
1.133347926102195279e-02, 6.748093233100767918e+00
1.139845567168752509e-02, 6.698882250570036057e+00
1.146380460113976749e-02, 6.649478990238412379e+00
1.149999999999999981e-02, 6.622154340567857567e+00
1.152952818508061125e-02, 6.598280052702254928e+00
1.159562857145627832e-02, 6.544908506549155014e+00
1.166210792052745776e-02, 6.491331779459399876e+00
1.172896840493991774e-02, 6.437549854279979833e+00
1.175000000000000003e-02, 6.420653385025459237e+00
1.179621220979550078e-02, 6.384661986980791681e+00
1.186384153272354927e-02, 6.332075377297665675e+00
1.193185858395271262e-02, 6.279289204901995269e+00
1.200000000000000025e-02, 6.226509011845256403e+00
1.200026558638319155e-02, 6.226304070109528688e+00
1.206906477565938308e-02, 6.173266979764602702e+00
1.213825840024294195e-02, 6.120030962109619388e+00
1.220784872148626861e-02, 6.066596085706454033e+00
1.225000000000000047e-02, 6.034282123292285860e+00
1.227783801370640679e-02, 6.013111742170153207e+00
1.234822856425937289e-02, 5.959656336982568803e+00
1.241902267361493124e-02, 5.906003640279024580e+00
1.249022265543173887e-02, 5.852153776387777562e+00
1.250000000000000069e-02, 5.844767637952291039e+00
1.256183083663298637e-02, 5.796951633132533033e+00
1.263384955748243776e-02, 5.741365257217390550e+00
1.270628117166091621e-02, 5.685577728356466132e+00
1.275000000000000092e-02, 5.651962106760556104e+00
1.277912804634321817e-02, 5.629093458454652144e+00
1.285239256227548900e-02, 5.571659333527033908e+00
1.292607711385301839e-02, 5.514020635609385046e+00
1.300000000000000114e-02, 5.456321172550239851e+00
1.300018410919849890e-02, 5.456174796395538706e+00
1.307471597024072174e-02, 5.396983751889861125e+00
1.314967513279373564e-02, 5.337585294554883397e+00
1.322506404663644809e-02, 5.277979752434431404e+00
1.324999999999999963e-02, 5.258293828607025766e+00
1.330088517559268116e-02, 5.218918730721434862e+00
1.337714099761172504e-02, 5.160023498545391440e+00
1.345383400484927335e-02, 5.114853484613717249e+00
1.349999999999999985e-02, 5.106576893168689679e+00
1.353096670374890481e-02, 5.100516543706049788e+00
1.360854161512398131e-02, 5.084750487727467849e+00
1.368656127424004547e-02, 5.068051745064632740e+00
1.375000000000000007e-02, 5.053851137011880823e+00
1.376502823089766243e-02, 5.050258206585782617e+00
1.384394504951576461e-02, 5.030869452649794127e+00
1.392331430921544752e-02, 5.010485972385467335e+00
1.400000000000000029e-02, 4.989950021633953625e+00
1.400313860390427385e-02, 4.989165222985513459e+00
1.408342054236103036e-02, 4.968634719203592454e+00
1.416416274832100163e-02, 4.947100792326130758e+00
1.424536786056170706e-02, 4.924547504578026924e+00
1.425000000000000051e-02, 4.923233922493725601e+00
1.432703853298914441e-02, 4.897955812740964809e+00
1.440917743472451898e-02, 4.870066749824190744e+00
1.449178725019149676e-02, 4.841042017864833902e+00
1.450000000000000074e-02, 4.838103012245500878e+00
1.457487067920389644e-02, 4.813058495425199368e+00
1.465843043705395560e-02, 4.784193071745312054e+00
1.474246925460105141e-02, 4.754189321050963812e+00
1.475000000000000096e-02, 4.751453045481492055e+00
1.482698987836096605e-02, 4.722844913949445278e+00
1.491199507059562911e-02, 4.690304410344730002e+00
1.499748760940341000e-02, 4.656567499717457537e+00
1.499999999999999944e-02, 4.655560746654129112e+00
1.508347028880989774e-02, 4.618443575264463696e+00
1.516994591885921680e-02, 4.578923990109935893e+00
1.524999999999999967e-02, 4.541372054348302711e+00
1.525691732570586684e-02, 4.538350409389234841e+00
1.534438735170708286e-02, 4.499569533874743676e+00
1.543235885551573136e-02, 4.459497061710211874e+00
1.549999999999999989e-02, 4.427956173117116201e+00
1.552083471217372869e-02, 4.417344830044680037e+00
1.560981781320599886e-02, 4.386936763724421873e+00
1.569931106671500903e-02, 4.358232483417991077e+00
1.575000000000000011e-02, 4.341150054148471327e+00
1.578931739747574739e-02, 4.329300340969229666e+00
1.587983974703136361e-02, 4.300723960575998817e+00
1.597088107378927258e-02, 4.270163588854023473e+00
1.600000000000000033e-02, 4.260003788183870377e+00
1.606244435311785304e-02, 4.235290515123432797e+00
1.615453257744368931e-02, 4.197213512531591029e+00
1.624714875634935413e-02, 4.156956708708428039e+00
1.625000000000000056e-02, 4.155686167835014544e+00
1.634029591667177789e-02, 4.119446420896210270e+00
1.643397710260117300e-02, 4.079985032150178270e+00
1.650000000000000078e-02, 4.051034428982131175e+00
1.652819537578050987e-02, 4.041044151360490666e+00
1.660000000000000017e-02, 4.014905201433763615e+00
1.662295381540558961e-02, 4.003245788323364529e+00
1.669999999999999957e-02, 3.963242244963631311e+00
1.671825551832566495e-02, 3.955557011527525813e+00
1.680000000000000243e-02, 3.920325252182419451e+00
1.681410359914465441e-02, 3.913827760738626260e+00
1.691050119032293589e-02, 3.868326369485827421e+00
1.700000000000000122e-02, 3.824376862116522613e+00
1.700745144227972655e-02, 3.821000803694235337e+00
1.710495752349602827e-02, 3.775829161035396009e+00
1.720302262061817328e-02, 3.728535534690468722e+00
1.725000000000000144e-02, 3.705217982830383505e+00
1.730164993856199429e-02, 3.683773850944195960e+00
1.740084270061754632e-02, 3.643815742441977257e+00
1.750000000000000167e-02, 3.601542135129955913e+00
1.750060414855445293e-02, 3.601327167787064187e+00
1.760093754272785624e-02, 3.564535783948704850e+00
1.770184616218496362e-02, 3.525346067402850281e+00
1.775000000000000189e-02, 3.505871459001742796e+00
1.780333330477221546e-02, 3.482108221125214342e+00
1.790540228724307042e-02, 3.434861571929450630e+00
1.800000000000000211e-02, 3.388998793523175568e+00
1.800805644536639105e-02, 3.386165413946371938e+00
1.811129913403545719e-02, 3.348777846104811662e+00
1.821513372737763523e-02, 3.309158686309833008e+00
1.831956361886461285e-02, 3.267271943952146707e+00
1.842459222142334499e-02, 3.223081155342387483e+00
1.849999999999999908e-02, 3.190076819843918443e+00
1.853022296754755840e-02, 3.179095063271661470e+00
1.863645930940993622e-02, 3.139269172515468664e+00
1.874330471897495479e-02, 3.097142330893157158e+00
1.885076268811234843e-02, 3.052845003341600805e+00
1.895883672871121958e-02, 3.006342564690299035e+00
1.899999999999999953e-02, 2.988116132687337778e+00
1.906753037279482199e-02, 2.126707977878237621e+00
1.907000000000000015e-02, 2.094961840096853045e+00
1.917684717263598224e-02, 2.063175982257507979e+00
1.928679070087321520e-02, 2.029139049811616413e+00
1.939736455062745016e-02, 1.993546418196790571e+00
1.950857233561949233e-02, 1.956373523086516020e+00
1.962041769028810209e-02, 1.917595479416135618e+00
1.967999999999999958e-02, 1.896367692622224821e+00
1.973290426990878879e-02, 1.878922790000709275e+00
1.984603575071324649e-02, 1.840632194154978141e+00
1.995981583000954948e-02, 1.800766714578632799e+00
2.000000000000000042e-02, 1.786362469546781240e+00
2.007424822630292371e-02, 1.759221131078088529e+00
2.018933667941731278e-02, 1.716004475638158944e+00
2.030508495061758567e-02, 1.671126994186991288e+00
2.032999999999999738e-02, 1.661265333632719443e+00
2.042149682273246974e-02, 1.625746072887673144e+00
2.053857610027817401e-02, 1.579048671924773828e+00
2.065632660958272721e-02, 1.530671564084676417e+00
2.066000000000000128e-02, 1.529139596721040828e+00
2.077475219891102357e-02, 1.498315902053342974e+00
2.089385673859060072e-02, 1.465290947719622316e+00
2.101000000000000090e-02, 1.432074590180930196e+00
2.101364412113812183e-02, 1.431053542868375716e+00
2.113411826138658287e-02, 1.396757333194927453e+00
2.125528309661326581e-02, 1.361206143570438343e+00
2.137714258666839617e-02, 1.324380608840991291e+00
2.137999999999999970e-02, 1.323504225900272946e+00
2.149970071410460884e-02, 1.297149187892110644e+00
2.162296148430702461e-02, 1.269159514162968572e+00
2.174692892562421487e-02, 1.240138664742481467e+00
2.175000000000000197e-02, 1.239408640574351184e+00
2.187160708949982199e-02, 1.215295968439232377e+00
2.199700005060498814e-02, 1.189662462641648988e+00
2.212311190697149876e-02, 1.162511734100341698e+00
2.213999999999999996e-02, 1.158354815346009925e+00
2.224994678012573793e-02, 1.138699519675297811e+00
2.237750881522336532e-02, 1.115511004767200554e+00
2.250580218118479470e-02, 1.091773380130060422e+00
2.254000000000000101e-02, 1.085375437594941150e+00
2.263483107083143903e-02, 1.067822358477617639e+00
2.276459970102273980e-02, 1.043438327689250045e+00
2.289511231279398040e-02, 1.018490177480122272e+00
2.296000000000000124e-02, 1.005928190171741843e+00
2.302637317149488355e-02, 9.961265560973155964e-01
2.315838656692901024e-02, 9.763675323429507058e-01
2.329115681349399128e-02, 9.561408592199446277e-01
2.339000000000000107e-02, 9.408519836240982759e-01
2.342468825032246668e-02, 9.367736955288663570e-01
2.355898524142393050e-02, 9.207990408066073496e-01
2.369405217582735979e-02, 9.044355869037047357e-01
2.382989346772463463e-02, 8.876776870700189281e-01
2.384000000000000008e-02, 8.864188568733504248e-01
2.396651355661481506e-02, 8.771384072804873089e-01
2.410391690744922988e-02, 8.668546911667404098e-01
2.424210801077738425e-02, 8.562973056243743386e-01
2.430999999999999828e-02, 8.510316816561154241e-01
2.438109138289373812e-02, 8.460063098983978680e-01
2.452087156598528259e-02, 8.359699275403326135e-01
2.466145312828001146e-02, 8.256681105041751012e-01
2.480000000000000260e-02, 8.153114111232734329e-01
2.480284066419619418e-02, 8.151310584791475744e-01
2.494503879449253697e-02, 8.060056871032720283e-01
2.508805216641919397e-02, 7.966356286215280358e-01
2.523188545386968046e-02, 7.856488285008225159e-01
2.529999999999999957e-02, 7.801587834799380561e-01
2.537654335753355972e-02, 7.769474936650614394e-01
2.552203060505010487e-02, 7.707832709531289295e-01
2.566835195116281415e-02, 7.645037780641769087e-01
2.581551217787477967e-02, 7.581074350134097140e-01
2.582999999999999879e-02, 7.574733354197634716e-01
2.596351609460498602e-02, 7.505501797588266522e-01
2.611236853834548663e-02, 7.427437631474331781e-01
2.626207437381947868e-02, 7.347989788159230429e-01
2.638000000000000067e-02, 7.284746465681932737e-01
2.641263849364029748e-02, 7.276499609814565117e-01
2.656406581847130244e-02, 7.237879138430777237e-01
2.671636129718670677e-02, 7.198441605369235718e-01
2.686952990703330227e-02, 7.158175476890914490e-01
2.694999999999999826e-02, 7.136778782860069281e-01
2.702357665379313129e-02, 7.117492134436970153e-01
2.717850657194706768e-02, 7.076430097073896919e-01
2.733432472483939349e-02, 7.034516825713690302e-01
2.749103620484322219e-02, 6.991740358713345316e-01
2.755000000000000157e-02, 6.975483674242424215e-01
2.764864613352694886e-02, 6.976743953585178293e-01
2.780715966182164059e-02, 6.978572545424353013e-01
2.796658197018936365e-02, 6.980167239463779261e-01
2.812691826879249249e-02, 6.981523884557666593e-01
2.818000000000000019e-02, 6.981918401714979350e-01
2.828817379766398674e-02, 6.989819866270783333e-01
2.845035382687864309e-02, 7.001532548447023663e-01
2.861346365672533254e-02, 7.013150684796064516e-01
2.877750861788021253e-02, 7.024671873904533292e-01
2.882999999999999799e-02, 7.028323804119158691e-01
2.894249407158095214e-02, 7.036628109415371535e-01
2.910842540980193224e-02, 7.048742119387930716e-01
2.927530805543048301e-02, 7.060763246879286914e-01
2.944314746244407546e-02, 7.072689092681301304e-01
2.952000000000000110e-02, 7.078094893942563637e-01
2.961194911608864416e-02, 7.090884485753328192e-01
2.978171853305775288e-02, 7.114447972025436107e-01
2.995246126167295034e-02, 7.120967260666247745e-01
3.012418288206508005e-02, 7.124370514099543916e-01
3.023999999999999952e-02, 7.126652536771370672e-01
3.029688900635665524e-02, 7.131816209519004079e-01
3.047058527884526427e-02, 7.147591795973825546e-01
3.064527737618804107e-02, 7.163472429625094007e-01
3.082097100758717650e-02, 7.179458880651552466e-01
3.099767191497651911e-02, 7.195551925578518304e-01
3.099999999999999978e-02, 7.195764056061170200e-01
3.117538587320921317e-02, 7.211343666029816912e-01
3.135411869024644360e-02, 7.227234459088753837e-01
3.153387620734724589e-02, 7.243230480532810711e-01
3.171466429925939856e-02, 7.259332496067881779e-01
3.178999999999999881e-02, 7.266046551119098584e-01
3.189648887441141195e-02, 7.268590689881175848e-01
3.207935587510567926e-02, 7.272940596773719291e-01
3.226327127771260600e-02, 7.277291231548981276e-01
3.244824109286596064e-02, 7.281642319977187361e-01
3.263000000000000622e-02, 7.285893954108134674e-01
3.263427136565931475e-02, 7.285986599367475502e-01
3.282136817584360711e-02, 7.290031334653699346e-01
3.300953763802581820e-02, 7.294072899357394446e-01
3.319878590186883111e-02, 7.298110972188129875e-01
3.338911915229240274e-02, 7.302145226527929633e-01
3.350999999999999812e-02, 7.304693342473342899e-01
3.358054360967528684e-02, 7.310794073219265554e-01
3.377306553005852974e-02, 7.327453726102078901e-01
3.396669120534994563e-02, 7.344223700364016505e-01
3.416142696352970215e-02, 7.361104798786887171e-01
3.435727916885716882e-02, 7.378097830713208349e-01
3.443999999999999839e-02, 7.385279632138016526e-01
3.455425422207893810e-02, 7.387810769633759156e-01
3.475235856063790818e-02, 7.392177095599425929e-01
3.495159865888376738e-02, 7.396539809305627822e-01
3.515198102828454019e-02, 7.400898560649579183e-01
3.535351221763940316e-02, 7.405252993733563160e-01
3.542000000000000010e-02, 7.405132161231982035e-01
3.555619881329270815e-02, 7.404861757776398656e-01
3.576004743934923374e-02, 7.404443384997665412e-01
3.596506475789067181e-02, 7.404006094724546738e-01
3.617125746919335610e-02, 7.403549588547113647e-01
3.637863231194722602e-02, 7.403073564160301823e-01
3.647000000000000242e-02, 7.402858452669338618e-01
3.658719606347607400e-02, 7.337472211099651531e-01
3.679695553995903506e-02, 7.220238856397742655e-01
3.700791759665333913e-02, 7.102069422928930509e-01
3.722008912811833325e-02, 6.982955508666789379e-01
3.743347706844090544e-02, 6.862888628510851463e-01
3.756999999999999923e-02, 6.785929270541228853e-01
3.764808839146194935e-02, 6.821209235060391451e-01
3.786393011100439715e-02, 6.918857375030674772e-01
3.808100928110238342e-02, 7.017260694922741182e-01
3.829933299623181076e-02, 7.116425770641356952e-01
3.851890839154218510e-02, 7.216359241623012677e-01
3.873974264308983895e-02, 7.317067811497195429e-01
3.874999999999999972e-02, 7.321750472114724184e-01
3.896184296807241043e-02, 7.320174214934330736e-01
3.918521662506474490e-02, 7.318491198490952865e-01
3.940987091425610100e-02, 7.316776829259836745e-01
3.963581317768873763e-02, 7.315030677915681512e-01
3.986305079949786084e-02, 7.313252309801896445e-01
4.000000000000000083e-02, 7.312169786705513541e-01
4.009159120615295169e-02, 7.306185564403785415e-01
4.032144186670044705e-02, 7.291131233411403123e-01
4.055261029300793324e-02, 7.275937569704692409e-01
4.078510404000950523e-02, 7.260603164737445825e-01
4.101893070595277746e-02, 7.245126594876659665e-01
4.125409793264716435e-02, 7.229506421235417646e-01
4.132999999999999868e-02, 7.224453140378004345e-01
4.149061340571363887e-02, 7.213696166330988424e-01
4.172848485483589970e-02, 7.197717596801401774e-01
4.196772005401300937e-02, 7.181464770711648571e-01
4.220832682181342721e-02, 7.163576362293897493e-01
4.245031302163056880e-02, 7.145538336362295961e-01
4.269368656193976708e-02, 7.127349293979997613e-01
4.275000000000000328e-02, 7.123133787752193857e-01
4.293845539655675309e-02, 7.099189891943683550e-01
4.318462752489756612e-02, 7.067847939790532497e-01
4.343221099224003900e-02, 7.036252090533937631e-01
4.368121388998664339e-02, 7.004400035202474895e-01
4.393164435592909062e-02, 6.972289441774331964e-01
4.418351057451407743e-02, 6.939917954932328659e-01
4.427999999999999992e-02, 6.927496100953023372e-01
4.443682077711091916e-02, 6.911271583427874843e-01
4.469158324228049428e-02, 6.884860850953843370e-01
4.494780629604584743e-02, 6.858232190228840119e-01
4.520549831216423564e-02, 6.831383587010383396e-01
4.546466771240086080e-02, 6.804313006713161860e-01
4.572532296680405922e-02, 6.777018394191288708e-01
4.592000000000000248e-02, 6.756587684400013893e-01
4.598747259398212189e-02, 6.749536981989279205e-01
4.625112516138173147e-02, 6.721941852944157691e-01
4.651628928556789805e-02, 6.694117598612965292e-01
4.678297363250562280e-02, 6.666062089885474995e-01
4.705118691784308110e-02, 6.637773176067391923e-01
4.732093790719642951e-02, 6.609248684648763028e-01
4.759223541643641670e-02, 6.580486421069833280e-01
4.768999999999999628e-02, 6.570103423332813719e-01
4.786508831197631986e-02, 6.546884552734383300e-01
4.813950551106181003e-02, 6.510418607272780989e-01
4.841549598206237870e-02, 6.473651433960251333e-01
4.869306874476441588e-02, 6.436580246013842155e-01
4.897223287066601594e-02, 6.399202228486774446e-01
4.925299748327340715e-02, 6.361514537966833638e-01
4.953537175839915763e-02, 6.323514302271422416e-01
4.959000000000000213e-02, 6.316151591861173253e-01
4.981936492446206038e-02, 6.284688665097667437e-01
5.010498626278868384e-02, 6.241981809218211108e-01
5.039224510791675410e-02, 6.198997394453371612e-01
5.068115084790019570e-02, 6.155733453330105576e-01
5.097171292461592784e-02, 6.112188002769729511e-01
5.126394083407247171e-02, 6.068359043948683418e-01
5.155784412672033412e-02, 6.024244562157955452e-01
5.165999999999999759e-02, 6.008903062290605890e-01
5.185343240776400797e-02, 5.982486708665891717e-01
5.215071533747599880e-02, 5.941861382356531385e-01
5.244970263151248202e-02, 5.900970774898584015e-01
5.275040406123083364e-02, 5.859812993165133266e-01
5.305282945400899980e-02, 5.818386128895336462e-01
5.335698869356662183e-02, 5.776688258558446698e-01
5.366289172028811116e-02, 5.734717443216467148e-01
5.390999999999999959e-02, 5.700788631247475369e-01
5.397054853154745202e-02, 5.693508105918729800e-01
5.427996918203498167e-02, 5.656284174578508628e-01
5.459116378408596787e-02, 5.618815918747024352e-01
5.490414250801110146e-02, 5.581101582187402155e-01
5.521891558242884857e-02, 5.543139394506179096e-01
5.553549329459984280e-02, 5.504927571025131083e-01
5.585388599076294980e-02, 5.466464312651835300e-01
5.617410407647345505e-02, 5.427747805748937004e-01
5.636000000000000038e-02, 5.405256686019401791e-01
5.649615801694316680e-02, 5.386438764822549796e-01
5.682005833738239253e-02, 5.341646583166921314e-01
5.714581562334392767e-02, 5.296559176018478254e-01
5.747344052106902190e-02, 5.251174408945771255e-01
5.780294373783530226e-02, 5.205490130199319498e-01
5.813433604230670848e-02, 5.159504170553886881e-01
5.846762826488541287e-02, 5.113214343149201646e-01
5.880283129806579412e-02, 5.066618443329061749e-01
5.904000000000000220e-02, 5.033615896540617474e-01
5.913995609679043031e-02, 5.022353001521676630e-01
5.947901367880808338e-02, 4.984133718760366816e-01
5.982001512503377916e-02, 4.945672246022384533e-01
6.016297157991106620e-02, 4.906966929473150496e-01
6.050789425177602321e-02, 4.868016102745419404e-01
6.085479441322373673e-02, 4.828818086832318834e-01
6.120368340147661762e-02, 4.789371189979402810e-01
6.155457261875496577e-02, 4.749673707575680637e-01
6.190747353264958175e-02, 4.709723922043588806e-01
6.199000000000000343e-02, 4.700378022698941116e-01
6.226239767649657808e-02, 4.669668273253095303e-01
6.261935664975425142e-02, 4.629402947571494842e-01
6.297836211838224452e-02, 4.588881319520766722e-01
6.333942581522272741e-02, 4.548101626965417310e-01
6.370255954038389623e-02, 4.507062094301363953e-01
6.406777516162563690e-02, 4.465760932340020473e-01
6.443508461474729831e-02, 4.424196338191273559e-01
6.480449990397783855e-02, 4.382366495145311736e-01
6.517603310236819159e-02, 4.340269572553340227e-01
6.526000000000001244e-02, 4.330751835502090197e-01
6.554969635218570179e-02, 4.301973216499223041e-01
6.592550186531102863e-02, 4.264618662653661407e-01
6.630346192363724411e-02, 4.227025121357768644e-01
6.668358887947122005e-02, 4.189190936955525801e-01
6.706589515593731898e-02, 4.151114441015717471e-01
6.745039324738341668e-02, 4.112793952220926696e-01
6.783709571978918662e-02, 4.074227776255480715e-01
6.822601521117684087e-02, 4.035414205692295919e-01
6.861716443202410531e-02, 3.996351519878635350e-01
6.887999999999999678e-02, 3.970088083275966628e-01
6.901055616567966511e-02, 3.958430438823904995e-01
6.940620326878088608e-02, 3.923085976323008595e-01
6.980411867167404805e-02, 3.887514200668971687e-01
7.020431537883686790e-02, 3.851630831180458125e-01
7.060680646930361792e-02, 3.815407472342406958e-01
7.101160509709242286e-02, 3.778954709726340955e-01
7.141872449163520764e-02, 3.742270978249432334e-01
7.182817795821012929e-02, 3.705354700982610994e-01
7.223997887837628473e-02, 3.668204289049623035e-01
7.265414071041115252e-02, 3.630818141525102294e-01
7.293000000000000871e-02, 3.605903826571156823e-01
7.307067698975037995e-02, 3.595072696545925650e-01
7.348960132943013757e-02, 3.562805145781618443e-01
7.391092742053202713e-02, 3.530332441830086876e-01
7.433466903263051540e-02, 3.497653176710195932e-01
7.476084001424296299e-02, 3.464765931703039370e-01
7.518945429328219299e-02, 3.431669277259741246e-01
7.562052587751171007e-02, 3.398361772908352063e-01
7.605406885500338998e-02, 3.364841967159876157e-01
7.649009739459815271e-02, 3.331108397413362621e-01
7.692862574636867568e-02, 3.297159589860148010e-01
7.736966824208538207e-02, 3.262994059387110402e-01
7.749000000000000332e-02, 3.253668665864080101e-01
7.781323929568467745e-02, 3.230641743085495010e-01
7.825935340374010063e-02, 3.198843458199044365e-01
7.870802514593601418e-02, 3.166841808190733465e-01
7.915926918554418157e-02, 3.134635384954956860e-01
7.961310026990293942e-02, 3.102222769528318325e-01
8.006953323089911756e-02, 3.069602531995369032e-01
8.052858298545285953e-02, 3.036773231393409267e-01
8.099026453600506603e-02, 3.003733415616400837e-01
8.145459297100771101e-02, 2.970481621317933030e-01
8.192158346541697500e-02, 2.937016373813257641e-01
8.239125128118909847e-02, 2.903336186980381428e-01
8.265999999999999737e-02, 2.884053629503355864e-01
8.286361176777939930e-02, 2.870605713632375933e-01
8.333868036264360790e-02, 2.840602811689507678e-01
8.381647259174256070e-02, 2.811537375961824514e-01
8.429700407004961371e-02, 2.782223488676660028e-01
8.478029050206092876e-02, 2.752658784619702592e-01
8.526634768230870187e-02, 2.722840874198059202e-01
8.575519149587738921e-02, 2.692767343176091233e-01
8.624683791892286122e-02, 2.662435752408292555e-01
8.674130301919447117e-02, 2.631843637569202810e-01
8.723860295656024610e-02, 2.600988508880303085e-01
8.773875398353496446e-02, 2.569867850833859046e-01
8.824177244581132840e-02, 2.538479121913699288e-01
8.855999999999999983e-02, 2.518575052692899607e-01
8.874767478279411981e-02, 2.508173491979762137e-01
8.925647752813765934e-02, 2.479917563326465013e-01
8.976819731028586047e-02, 2.451416542428140610e-01
9.028285085301583635e-02, 2.422668068591382062e-01
9.080045497598450421e-02, 2.393669756600635967e-01
9.117000000000000104e-02, 2.372914157441016747e-01
9.132102659527811805e-02, 2.367467587413825125e-01
9.184458272396529843e-02, 2.348548249046024938e-01
9.237114047265286565e-02, 2.329460959274474718e-01
9.290071705004519786e-02, 2.310204071192803466e-01
9.343332976350650354e-02, 2.290775920587080350e-01
9.393000000000001348e-02, 2.272603851314770884e-01
9.396899601962656334e-02, 2.270126828509148598e-01
9.450773332478953903e-02, 2.235851594918774055e-01
9.504955928574609914e-02, 2.201276961581753455e-01
9.537000000000001032e-02, 2.180780655057957818e-01
9.559449161018888919e-02, 2.175335174611484068e-01
9.614254810733116607e-02, 2.162009158735887782e-01
9.669374668848899901e-02, 2.148561178172233299e-01
9.686000000000000165e-02, 2.144496009002832271e-01
9.724810536766639868e-02, 2.119898932443514683e-01
9.780564226214422119e-02, 2.084472519710421912e-01
9.836637559307216672e-02, 2.048734510795579555e-01
9.840000000000000135e-02, 2.046588021237746580e-01
9.893032368606437255e-02, 2.030607542146638245e-01
9.919000000000000039e-02, 2.022248762755003149e-01
9.949750497179821185e-02, 2.445808446082390619e-01
1.000000000000000056e-01, 3.137454256399456742e-01
1.000679379866167423e-01, 3.742776459169287473e-01
1.006416413731344023e-01, 8.851536748958614975e-01
1.008000000000000007e-01, 1.026079052906830880e+00
1.012186338808463704e-01, 3.085763260017022169e+00
1.015999999999999959e-01, 4.960764633059233653e+00
1.017989343667412561e-01, 5.196612390583917218e+00
1.020000000000000073e-01, 5.434902381177058039e+00
1.023825617959174261e-01, 5.429177402093037230e+00
1.029695352422027727e-01, 5.420398544273868247e+00
1.035598738887780756e-01, 5.411575597354236322e+00
1.040000000000000091e-01, 5.405001735033748034e+00
1.041535970288039598e-01, 5.402240712405977696e+00
1.047507240660515287e-01, 5.391512136084472218e+00
1.053512745155362335e-01, 5.380730448181721748e+00
1.059552680041559308e-01, 5.369895440758116756e+00
1.065627242713321488e-01, 5.359006905792212727e+00
1.069999999999999979e-01, 5.351174156930854409e+00
1.071736631696552783e-01, 5.348720895207132564e+00
1.077881046655333880e-01, 5.340044985406268374e+00
1.084060688398447159e-01, 5.331325672990330666e+00
1.090275758885939777e-01, 5.322562782002870918e+00
1.096526461235723809e-01, 5.313756136316676759e+00
1.100000000000000006e-01, 5.308865061072744140e+00
1.102812999730214405e-01, 5.302028197970724221e+00
1.109135579823005840e-01, 5.286671528125448383e+00
1.115494408145588645e-01, 5.271240864837909434e+00
1.120000000000000023e-01, 5.260315889400021483e+00
1.121889692514096010e-01, 5.258084530905080989e+00
1.128321641936105152e-01, 5.250493049077281427e+00
1.134790466617457416e-01, 5.242863340117163595e+00
1.141296377969138603e-01, 5.235195245761451233e+00
1.147839588614178036e-01, 5.227488607539808818e+00
1.150000000000000050e-01, 5.224945253500029807e+00
1.154420312394607434e-01, 5.218499654720154091e+00
1.161038764378439503e-01, 5.208855252262733160e+00
1.167695160866706744e-01, 5.199163386393170327e+00
1.174389719400520532e-01, 5.191546042253833981e+00
1.180000000000000077e-01, 5.185681067041752357e+00
1.181122658768189448e-01, 5.184192130178605140e+00
1.187894199012365926e-01, 5.175212035995640392e+00
1.194704561437233414e-01, 5.166181712946160687e+00
1.201553968615748091e-01, 5.157100887495522201e+00
1.208442644396903187e-01, 5.147969284706857884e+00
1.209999999999999964e-01, 5.145905038460378833e+00
1.215370813913053821e-01, 5.141731377512496870e+00
1.222338703587265429e-01, 5.136317291756898662e+00
1.229346541140723115e-01, 5.130872921790852637e+00
1.236394555600164313e-01, 5.125398102678327739e+00
1.239999999999999991e-01, 5.122597729929454502e+00
1.243482977305373771e-01, 5.119054527658153830e+00
1.250612037916700725e-01, 5.111802974925111265e+00
1.257781970422640894e-01, 5.104510902498891056e+00
1.264993009147439562e-01, 5.097178090199919964e+00
1.270000000000000018e-01, 5.092087174964655460e+00
1.272245389758760448e-01, 5.089264153923016565e+00
1.279539349275381765e-01, 5.080094702383006755e+00
1.286875126074939757e-01, 5.070874060867102351e+00
1.294252959901728006e-01, 5.061601951762159324e+00
1.300000000000000044e-01, 5.054380316063592282e+00
1.301673091874522015e-01, 5.051875734838912280e+00
1.309135764494470389e-01, 5.040705332173918585e+00
1.316641221653008509e-01, 5.029472621235975716e+00
1.324189708639841034e-01, 5.018177264733393983e+00
1.330000000000000071e-01, 5.009484095723863106e+00
1.331781472150947443e-01, 5.008008611502815732e+00
1.339416760296654463e-01, 5.001685365901388458e+00
1.347095822609734317e-01, 4.995326842603030393e+00
1.354818910053570968e-01, 4.988932850559974597e+00
1.360000000000000098e-01, 4.984643947961997945e+00
1.362586275030351068e-01, 4.983107499190440492e+00
1.370398171389322906e-01, 4.978467094355737643e+00
1.378254854435082555e-01, 4.973800797637891513e+00
1.386156580935927474e-01, 4.969108468784858346e+00
1.394103609132242849e-01, 4.963192216666715062e+00
1.400000000000000133e-01, 4.958695196779210335e+00
1.402096198744937350e-01, 4.955656850374947631e+00
1.410134610983942161e-01, 4.944010012203214011e+00
1.418219108556734998e-01, 4.932303570903370904e+00
1.426349955676937953e-01, 4.920537267209131649e+00
1.430000000000000160e-01, 4.915257583873220426e+00
1.434527418072940874e-01, 4.909871711409632411e+00
1.442751762996596909e-01, 4.900092490813067414e+00
1.451023259231945528e-01, 4.890263139509293033e+00
1.459342177104008265e-01, 4.880383438338542490e+00
1.467708788487611937e-01, 4.870453167669364980e+00
1.469999999999999918e-01, 4.867734807421675747e+00
1.476123366816284588e-01, 4.862242787840561853e+00
1.484586187091181675e-01, 4.854656287202910647e+00
1.493097525890082489e-01, 4.847030697447642034e+00
1.499999999999999944e-01, 4.840849786952145628e+00
1.501657661376425146e-01, 4.839481415573864354e+00
1.510266873308392654e-01, 4.832377074778238857e+00
1.518925443048067259e-01, 4.825236093565503204e+00
1.527633653570612260e-01, 4.818058308899756170e+00
1.536391789473533775e-01, 4.810843557351171640e+00
1.539999999999999980e-01, 4.807872416777651203e+00
1.545200136985967754e-01, 4.802557853792462694e+00
1.554058983978048869e-01, 4.793508596783323306e+00
1.562968619970304118e-01, 4.784413209289438917e+00
1.571929336143128575e-01, 4.775271492960292186e+00
1.580000000000000016e-01, 4.767042800001602743e+00
1.580941425346288898e-01, 4.764382825240866204e+00
1.590005182108505943e-01, 4.738784092491152400e+00
1.599120902647068465e-01, 4.713058142627732927e+00
1.608288884877525082e-01, 4.687204471036277020e+00
1.617509428423415108e-01, 4.661222572793728425e+00
1.620000000000000051e-01, 4.654208012341459977e+00
1.626782834626057106e-01, 4.672259972078724566e+00
1.636109406554407397e-01, 4.697062342457369866e+00
1.645489449014951588e-01, 4.721996699993056268e+00
1.654923268561681038e-01, 4.749068562893577372e+00
1.660000000000000087e-01, 4.763637060499467779e+00
1.664411173506096242e-01, 4.713221023563463952e+00
1.673953473927296820e-01, 4.604160482230222229e+00
1.683550481682102862e-01, 4.494474681666548399e+00
1.693202510415259543e-01, 4.384160037174395619e+00
1.700000000000000122e-01, 4.306470396197276784e+00
1.702909875569673659e-01, 4.296305997235677410e+00
1.712672894396737311e-01, 4.262203089378687082e+00
1.722491885966682124e-01, 4.227904664814540858e+00
1.732367171179019782e-01, 4.193409602618789478e+00
1.740000000000000158e-01, 4.166747597497125533e+00
1.742299072773017543e-01, 4.158079769725060437e+00
1.752287915338256175e-01, 4.120420428092248066e+00
1.762334025325233977e-01, 4.082545180223489112e+00
1.772437731056029919e-01, 4.044452788298363188e+00
1.779999999999999916e-01, 4.015941970571466513e+00
1.782599362735046156e-01, 4.005421800132612731e+00
1.792819252459784962e-01, 3.964059746148781649e+00
1.803097734231717819e-01, 3.922460557764841038e+00
1.813435143967185026e-01, 3.880622875456356091e+00
1.819999999999999951e-01, 3.854053515420300613e+00
1.823831819508389407e-01, 3.842314313424002314e+00
1.834288100634422769e-01, 3.810280342095279771e+00
1.844804329072385063e-01, 3.778062715559852514e+00
1.855380848508537961e-01, 3.745660380896923325e+00
1.866018004599551139e-01, 3.713072279149134403e+00
1.869999999999999996e-01, 3.700872996732033293e+00
1.876716144983784640e-01, 3.676083855941901124e+00
1.887475619292663387e-01, 3.636370877125249201e+00
1.898296779162097769e-01, 3.596430218285455283e+00
1.909179978243969733e-01, 3.556260574101339778e+00
1.910000000000000031e-01, 3.553233892156520746e+00
1.920125572217704635e-01, 3.524152886539540841e+00
1.931133918801879457e-01, 3.492536521363822644e+00
1.942205377765928720e-01, 3.460738895175475616e+00
1.953340310941888147e-01, 3.428909701925296094e+00
1.960000000000000075e-01, 3.410513175779145367e+00
1.964539082236234357e-01, 3.396873456903541921e+00
1.975802057641762033e-01, 3.363010926417067559e+00
1.987129605249561837e-01, 3.328928602372972279e+00
1.998522095261033305e-01, 3.294624929654047296e+00
2.009979900000000153e-01, 3.260098340834987507e+00
2.010000000000000120e-01, 3.260037748996898799e+00
2.010020100000000365e-01, 3.259980393172480895e+00
2.021546042522029407e-01, 3.227315069301614159e+00
2.033138077592596404e-01, 3.194908805091393855e+00
2.044796584202396295e-01, 3.162760500984682643e+00
2.056521943515348949e-01, 3.130869049423774531e+00
2.060000000000000164e-01, 3.121493156848182071e+00
2.068314538881061704e-01, 3.098799671927114030e+00
2.080174755847359891e-01, 3.066814426916730341e+00
2.092102982172893977e-01, 3.035095937531804289e+00
2.104099607839816644e-01, 3.003642894253044204e+00
2.109999999999999931e-01, 2.988335271313777852e+00
2.116165025066532590e-01, 2.971207786739220591e+00
2.128299628320521886e-01, 2.937882494027678870e+00
2.140503814331237986e-01, 2.904875098664813304e+00
2.152777982103075693e-01, 2.872183448226425906e+00
2.159999999999999976e-01, 2.853180716131851202e+00
2.165122532928418220e-01, 2.840202196043981164e+00
2.177537870400756137e-01, 2.809077015904628105e+00
2.190024400427884321e-01, 2.778238212765875570e+00
2.202582531245169117e-01, 2.747683993658890156e+00
2.210000000000000020e-01, 2.729850986693207027e+00
2.215212673428899881e-01, 2.717017510095921740e+00
2.227915239909708800e-01, 2.686084820636109871e+00
2.240690645986071761e-01, 2.655454491293289809e+00
2.253539309337887764e-01, 2.625124365007303950e+00
2.266461650040133280e-01, 2.595092288049749119e+00
2.270000000000000073e-01, 2.586950335776985632e+00
2.279458090576596541e-01, 2.566422832275920385e+00
2.292529055853689546e-01, 2.538416400629238900e+00
2.305674973214342227e-01, 2.510666256055058110e+00
2.318896272451971552e-01, 2.482738293881377345e+00
2.320000000000000118e-01, 2.480315910662619583e+00
2.332193385824533893e-01, 2.453254842842925498e+00
2.345566748068657614e-01, 2.424020327182260459e+00
2.359016796413856143e-01, 2.395079154681411637e+00
2.372543970596824314e-01, 2.366429224472755610e+00
2.380000000000000171e-01, 2.350830454144130943e+00
2.386148712875812428e-01, 2.337697418513198677e+00
2.399831468045086624e-01, 2.308817328651906475e+00
2.413592683449471976e-01, 2.280243748359737754e+00
2.427432808998976899e-01, 2.251974220041610408e+00
2.439999999999999947e-01, 2.226703284119417869e+00
2.441352297183503051e-01, 2.223956196996994983e+00
2.455351603087637669e-01, 2.195778262165003714e+00
2.469431184405536106e-01, 2.167911131245389811e+00
2.483591501455880146e-01, 2.140352123731566358e+00
2.497833017196931793e-01, 2.113098570486342087e+00
2.500000000000000000e-01, 2.108991816239787376e+00
2.512156197241667832e-01, 2.087112717436119258e+00
2.526561509873002653e-01, 2.061570670754065748e+00
2.541049426059097116e-01, 2.036295460688105852e+00
2.555620419468761506e-01, 2.011285015379217889e+00
2.560000000000000053e-01, 2.003846736717727062e+00
2.570274966486933432e-01, 1.985946236543454368e+00
2.585013546230259807e-01, 1.960635189238066456e+00
2.599836640562757095e-01, 1.935605560505011535e+00
2.614744734111568714e-01, 1.910854889452944683e+00
2.620000000000000107e-01, 1.902229356312908681e+00
2.629738314282805134e-01, 1.886839240158607156e+00
2.644817871277484467e-01, 1.863329610771794265e+00
2.659983898107554645e-01, 1.840072295379279410e+00
2.675236890612012752e-01, 1.817065230730918302e+00
2.690000000000000169e-01, 1.795156093423365906e+00
2.690577347473118719e-01, 1.794283218094670396e+00
2.706005770232696173e-01, 1.771162843873511195e+00
2.721522663308532097e-01, 1.748303613840935800e+00
2.737128534010866421e-01, 1.725703179604243243e+00
2.750000000000000222e-01, 1.707530447371814031e+00
2.752823892558979857e-01, 1.703561059750044127e+00
2.768609252097873341e-01, 1.681599380182760894e+00
2.784485128715046831e-01, 1.659893927992051044e+00
2.800452041457369146e-01, 1.638442192933385222e+00
2.816510512348051054e-01, 1.617241681225511485e+00
2.820000000000000284e-01, 1.612683672072120933e+00
2.832661066403712180e-01, 1.597993358577738832e+00
2.848904231651541163e-01, 1.579409332302234681e+00
2.865240539146565735e-01, 1.561010916839712603e+00
2.881670522989011607e-01, 1.542796746880243042e+00
2.889999999999999791e-01, 1.533671920327471350e+00
2.898194720341762953e-01, 1.524114112594693760e+00
2.914813671447927246e-01, 1.504975397508968804e+00
2.931527919648495573e-01, 1.486051574983975554e+00
2.948338011400111758e-01, 1.467340673623146685e+00
2.959999999999999853e-01, 1.454545791528909726e+00
2.965244496292929743e-01, 1.448916005968249543e+00
2.982247927068589766e-01, 1.430863769719800782e+00
2.999348859638285569e-01, 1.413011921892064704e+00
3.016547853100940424e-01, 1.395358660526589745e+00
3.029999999999999916e-01, 1.381757464564020044e+00
3.033845469761485836e-01, 1.377774882807583534e+00
3.051242275149246841e-01, 1.359949446270509288e+00
3.068738838036431660e-01, 1.342333315939102434e+00
3.086335730456724047e-01, 1.324924416728662235e+00
3.104033527723989994e-01, 1.307720687593334263e+00
3.109999999999999987e-01, 1.301988547740804192e+00
3.121832808451082131e-01, 1.290753528569940523e+00
3.139734154568760149e-01, 1.274003153271970001e+00
3.157738151344718358e-01, 1.257450409360492793e+00
3.175845387402714826e-01, 1.241093320945735989e+00
3.180000000000000049e-01, 1.237380702247030007e+00
3.194056454741819873e-01, 1.225582166230416048e+00
3.212371948755770590e-01, 1.210434879426188548e+00
3.230792468252434713e-01, 1.195453880813120540e+00
3.249318615473391070e-01, 1.180637703066835131e+00
3.260000000000000120e-01, 1.172172456525317541e+00
3.267950996113617168e-01, 1.165420093449386796e+00
3.286690219341291685e-01, 1.149708122952731948e+00
3.305536897817712427e-01, 1.134187392040752140e+00
3.324491647717324194e-01, 1.118855930107772512e+00
3.340000000000000191e-01, 1.106515317002786603e+00
3.343555088747867110e-01, 1.103601544631187092e+00
3.362727844170633751e-01, 1.088061160045681763e+00
3.382010540820850064e-01, 1.072722294460293435e+00
3.401403809128165090e-01, 1.057582646385205383e+00
3.420000000000000262e-01, 1.043329564914741603e+00
3.420908283137266692e-01, 1.042726921221704517e+00
3.440524600528607202e-01, 1.029823007029605053e+00
3.460253402639252296e-01, 1.017057017566620924e+00
3.480095334483851999e-01, 1.004427826894678466e+00
3.500051044775724929e-01, 9.919343128845530266e-01
3.510000000000000342e-01, 9.857822816985186698e-01
3.520121185948070774e-01, 9.792778201055789555e-01
3.540306414175297678e-01, 9.664739925990222247e-01
3.560607389394478961e-01, 9.538189093398892204e-01
3.581024775326924203e-01, 9.413111563321450159e-01
3.589999999999999858e-01, 9.358814625546786337e-01
3.601559239499884102e-01, 9.281534459389383374e-01
3.622211453268372461e-01, 9.145550296295792414e-01
3.642982091837114744e-01, 9.011431065668059626e-01
3.663871834282622642e-01, 8.879153551162772828e-01
3.679999999999999938e-01, 8.778778427346485280e-01
3.684881363575400748e-01, 8.752489884647187690e-01
3.706011366602269264e-01, 8.639885765294628150e-01
3.727262534188823806e-01, 8.528557475664929610e-01
3.748635561122023452e-01, 8.418493421016509659e-01
3.770000000000000018e-01, 8.310340285111889047e-01
3.770131146172902570e-01, 8.309581941187962340e-01
3.791749992119418100e-01, 8.185812820258245859e-01
3.813492805769427285e-01, 8.063780319637861016e-01
3.835360297983793632e-01, 7.943462072142146724e-01
3.857353183699629429e-01, 7.824835961252742944e-01
3.860000000000000098e-01, 7.810717710179533313e-01
3.879472181953670384e-01, 7.724766784342219639e-01
3.901718015905782933e-01, 7.629553955153345335e-01
3.924091412862606987e-01, 7.535388774012906632e-01
3.946593104301335253e-01, 7.442261899033054684e-01
3.960000000000000187e-01, 7.387514141897335573e-01
3.969223825893628543e-01, 7.347842695009875191e-01
3.991984317529666537e-01, 7.251174288177421046e-01
4.014875323342338431e-01, 7.155677046795372309e-01
4.037897591731573477e-01, 7.061338664911706031e-01
4.060000000000000275e-01, 6.972344376989254577e-01
4.061051875388805299e-01, 6.968138469959170855e-01
4.084338931321583321e-01, 6.875897392218783821e-01
4.107759520878324078e-01, 6.784784320043777406e-01
4.131314409773196861e-01, 6.694787216140875019e-01
4.150000000000000355e-01, 6.624538759802838239e-01
4.155004368111163138e-01, 6.606477613322229159e-01
4.178830170413154743e-01, 6.521395697018796955e-01
4.202792595641391404e-01, 6.437313945993983211e-01
4.226892427224852034e-01, 6.354222352523540840e-01
4.251130453084888683e-01, 6.272110978766660683e-01
4.259999999999999898e-01, 6.242422323236498372e-01
4.275507465660983719e-01, 6.187977065909104901e-01
4.300024261936659653e-01, 6.103202875755037171e-01
4.324681643465537184e-01, 6.019518577660003533e-01
4.349480416397538129e-01, 5.936911574760215249e-01
4.359999999999999987e-01, 5.902332723791789970e-01
4.374421391505243784e-01, 5.857190357271713221e-01
4.399505384210403158e-01, 5.779777824678630216e-01
4.424733214610589993e-01, 5.703311096074694664e-01
4.450105707506016306e-01, 5.627780080901420012e-01
4.470000000000000084e-01, 5.569500904304759414e-01
4.475623692426499156e-01, 5.552930352286677973e-01
4.501288003658580616e-01, 5.478149759958866882e-01
4.527099480272803178e-01, 5.404308153164214534e-01
4.553058966151143916e-01, 5.331395064043236154e-01
4.579167310014604642e-01, 5.259400117206916025e-01
4.580000000000000182e-01, 5.257125645004641079e-01
4.605425365450956932e-01, 5.186862820546307429e-01
4.631833990942653134e-01, 5.114682214672280347e-01
4.658394049894892253e-01, 5.043432239275962292e-01
4.685106410663846810e-01, 4.973102266057892740e-01
4.690000000000000280e-01, 4.960360078960749930e-01
4.711971946585055138e-01, 4.905018259957387161e-01
4.738991536001972982e-01, 4.838085580062199131e-01
4.766166062294691086e-01, 4.771991763766164074e-01
4.793496413908813203e-01, 4.706727653531941891e-01
4.799999999999999822e-01, 4.691372786613952073e-01
4.820983484384508966e-01, 4.641169897745892059e-01
4.848628172385722190e-01, 4.576117651561048549e-01
4.876431381729552927e-01, 4.511912822274990464e-01
4.904394021415809379e-01, 4.448545574144885384e-01
4.919999999999999929e-01, 4.413695536975046907e-01
4.932517005656724129e-01, 4.385973060184181205e-01
4.960801253906843011e-01, 4.324179054036679237e-01
4.989247690893090503e-01, 4.263196002100380633e-01
5.017857246644995550e-01, 4.203014382675028804e-01
5.040000000000000036e-01, 4.157211347152466874e-01
5.046630856525103903e-01, 4.143897593041352412e-01
5.075569461259556991e-01, 4.086454061009748839e-01
5.104674006968847877e-01, 4.029747032267411710e-01
5.133945445198753177e-01, 3.973768169298313446e-01
5.160000000000000142e-01, 3.924810179848440272e-01
5.163384732951444844e-01, 3.918277110363607707e-01
5.192992832716775142e-01, 3.861742226366042807e-01
5.222770712503750357e-01, 3.805974844101024934e-01
5.252719345872169932e-01, 3.750965471447403887e-01
5.282839711964465446e-01, 3.696704716286980941e-01
5.290000000000000258e-01, 3.683959885477487983e-01
5.313132795537707231e-01, 3.644610267522272462e-01
5.343599586995798623e-01, 3.593635737441217559e-01
5.374241082421865601e-01, 3.543323195908427148e-01
5.405058283610809644e-01, 3.493664996320524074e-01
5.420000000000000373e-01, 3.469922022843854315e-01
5.436052198102069299e-01, 3.444989288593261478e-01
5.467223839212561609e-01, 3.397250731959545744e-01
5.498574226069802284e-01, 3.350123941863594190e-01
5.530104383645236821e-01, 3.303601998335662371e-01
5.550000000000000488e-01, 3.274688986960124781e-01
5.561815342787742589e-01, 3.256888577524896244e-01
5.593708140257335204e-01, 3.209480135509124588e-01
5.625783818759063637e-01, 3.162723369642236881e-01
5.658043426977099610e-01, 3.116610067338728141e-01
5.690000000000000613e-01, 3.071809591426756247e-01
5.690488019609025727e-01, 3.071149641302306499e-01
5.723118657400312337e-01, 3.027448675065937955e-01
5.755936407179008674e-01, 2.984329398223187213e-01
5.788942341890606080e-01, 2.941784829882573837e-01
5.822137540633131048e-01, 2.899808058864642990e-01
5.829999999999999627e-01, 2.889982771411687135e-01
5.855523088692419220e-01, 2.857911085923526273e-01
5.889100077577597014e-01, 2.816437809746497045e-01
5.922869605056767517e-01, 2.775532160786812197e-01
5.956832775192905105e-01, 2.735187032113062244e-01
5.969999999999999751e-01, 2.719755940576387698e-01
5.990990698379947688e-01, 2.695822867654375510e-01
6.025344491379100997e-01, 2.657255739580041132e-01
6.059895277355350496e-01, 2.619205908283137041e-01
6.094644185914182000e-01, 2.581667092445988909e-01
6.119999999999999885e-01, 2.554727028768007946e-01
6.129592353138512140e-01, 2.544677344850340139e-01
6.164740921625834202e-01, 2.508300252442856593e-01
6.200091040525570474e-01, 2.472410554489277157e-01
6.235643865576645517e-01, 2.437002342543654332e-01
6.270000000000000018e-01, 2.403425439795205398e-01
6.271400559145270392e-01, 2.402108305299062441e-01
6.307362290262948923e-01, 2.368615741141104347e-01
6.343530234664691569e-01, 2.335556201640246743e-01
6.379905574827459125e-01, 2.302924719745870208e-01
6.416489500008819569e-01, 2.270716373984794645e-01
6.420000000000000151e-01, 2.267657400346868024e-01
6.453283206285838070e-01, 2.237195655216428214e-01
6.490287896594172379e-01, 2.203965026177062969e-01
6.527504780767402481e-01, 2.171204342310955049e-01
6.564935075576591172e-01, 2.138907425803646400e-01
6.580000000000000293e-01, 2.126089366308645534e-01
6.602580004770060018e-01, 2.107958144187420391e-01
6.640440799113399573e-01, 2.078016666960775249e-01
6.678518696429707191e-01, 2.048472714214632506e-01
6.716814941640063541e-01, 2.019321533942216307e-01
6.740000000000000435e-01, 2.001941385225509129e-01
6.755330786804223386e-01, 1.990148295077019402e-01
6.794067491161557282e-01, 1.960760234239151967e-01
6.833026321172219752e-01, 1.931784375703004819e-01
6.872208550558553952e-01, 1.903215366107941786e-01
6.900000000000000577e-01, 1.883292360950775679e-01
6.911615460346735018e-01, 1.875515146875080252e-01
6.951248338908657676e-01, 1.849298787473319383e-01
6.991108482004048108e-01, 1.823422609352293722e-01
7.031197192822835618e-01, 1.797882688179175403e-01
7.069999999999999618e-01, 1.773614262564204014e-01
7.071515782027752994e-01, 1.772603094659662148e-01
7.112065567797195564e-01, 1.745835567701387314e-01
7.152847875868308947e-01, 1.719455387183463635e-01
7.193864039580341041e-01, 1.693457287088566965e-01
7.235115399918227164e-01, 1.667836066293747754e-01
7.249999999999999778e-01, 1.658718175965277764e-01
7.276603305556437196e-01, 1.643331614798926588e-01
7.318329112903065869e-01, 1.619579668591500099e-01
7.360294186144180628e-01, 1.596150963816973800e-01
7.402499897288421504e-01, 1.573041487903969193e-01
7.419999999999999929e-01, 1.563590237016996287e-01
7.444947626211864122e-01, 1.550658377404000310e-01
7.487638760703123619e-01, 1.528857816749017995e-01
7.530574696508731680e-01, 1.507342481763842557e-01
7.573756837378768925e-01, 1.486109039412098487e-01
7.600000000000000089e-01, 1.473399317685019361e-01
7.617186595112760417e-01, 1.464809535110764838e-01
7.660865389605829856e-01, 1.443277477833767031e-01
7.704794648895124665e-01, 1.422045506161666584e-01
7.748975809206508636e-01, 1.401109759667449606e-01
7.790000000000000258e-01, 1.382036357923805692e-01
7.793410315001504385e-01, 1.380481222055253976e-01
7.838099619024531117e-01, 1.360316393277189451e-01
7.883045182350397750e-01, 1.340430112697397758e-01
7.928248474432068038e-01, 1.320818844082918830e-01
7.973710973148705472e-01, 1.301479090169865294e-01
7.980000000000000426e-01, 1.298833528959293937e-01
8.019434164853994629e-01, 1.282364970553576122e-01
8.065419544424727860e-01, 1.263510233914202086e-01
8.111668615309685082e-01, 1.244918358669387659e-01
8.158182889578786678e-01, 1.226585961560705124e-01
8.180000000000000604e-01, 1.218111251314193538e-01
8.204963887972527292e-01, 1.208466786298590390e-01
8.252013139951694942e-01, 1.190564907122333566e-01
8.299332183747382130e-01, 1.172915241931630354e-01
8.346922566411265620e-01, 1.155514493559267608e-01
8.379999999999999671e-01, 1.143622462664311418e-01
8.394785843866194863e-01, 1.138449080799528862e-01
8.442923580957055751e-01, 1.121820909934909266e-01
8.491337351501934139e-01, 1.105422408708806870e-01
8.540028738343571346e-01, 1.089250661881972504e-01
8.579999999999999849e-01, 1.076210068797797959e-01
8.588999333401114988e-01, 1.073293901807523404e-01
8.638250737722160677e-01, 1.057519545653819865e-01
8.687784561535096817e-01, 1.041964981060202883e-01
8.737602424301754711e-01, 1.026627381506803049e-01
8.787705954770352879e-01, 1.011503952304508153e-01
8.790000000000000036e-01, 1.010818641904299570e-01
8.838096791028744459e-01, 9.965080102372593507e-02
8.888776580557974372e-01, 9.817196285426141311e-02
8.939746980286150668e-01, 9.671401173682657448e-02
8.991009656642602321e-01, 9.527667360792196893e-02
9.010000000000000231e-01, 9.475144102957423764e-02
9.042566285612367860e-01, 9.385581879137583350e-02
9.094418552790992649e-01, 9.245295159577888999e-02
9.146568153439634807e-01, 9.107009800229237673e-02
9.199016792540488652e-01, 8.970699151270195015e-02
9.230000000000000426e-01, 8.891451913849443556e-02
9.251766184852536767e-01, 8.837295599841925309e-02
9.304818054967597396e-01, 8.707127300657757640e-02
9.358174137366721546e-01, 8.578778293336594696e-02
9.411836176476890969e-01, 8.452225074434892294e-02
9.450000000000000622e-01, 8.363732682911671767e-02
9.465805926728059205e-01, 8.326905776565951545e-02
9.520085152610499035e-01, 8.202072249989771080e-02
9.574675628732509658e-01, 8.079027027686212781e-02
9.629579139878414740e-01, 7.957746151944566915e-02
9.679999999999999716e-01, 7.848496485312680959e-02
9.684797481066926839e-01, 7.838449208717419847e-02
9.740332457609833794e-01, 7.723381748178100026e-02
9.796185885171012631e-01, 7.609914930866107374e-02
9.852359589825800956e-01, 7.498028223054219177e-02
9.908855408120700314e-01, 7.387701321306752722e-02
9.919999999999999929e-01, 7.366193821007809006e-02
9.965675187133405943e-01, 7.291438856688327308e-02
1.002282078453320846e+00, 7.199328323023226894e-02
1.008029406864172417e+00, 7.108247819155390224e-02
1.013809691849397954e+00, 7.018188080099049819e-02
1.019623122389984093e+00, 6.929139887733457015e-02
1.025469888550580411e+00, 6.841094071163050794e-02
1.025766736408993740e+00, 6.836663760048314331e-02
1.031350181485713557e+00, 6.742299687599216662e-02
1.037264193446036042e+00, 6.644233174386798835e-02
1.043212117784612536e+00, 6.547513194713411311e-02
1.049194148963240814e+00, 6.452122807359736423e-02
1.055210482558810003e+00, 6.358045254955985159e-02
1.061261315269694361e+00, 6.265263962531454622e-02
1.067346844922184568e+00, 6.173762536065265094e-02
1.073467270476955004e+00, 6.083524761038452966e-02
1.079622792035568768e+00, 5.994534600987672102e-02
1.085813610847019550e+00, 5.906776196060703477e-02
1.092039929314312374e+00, 5.820233861574018730e-02
1.094617418258610364e+00, 5.784902946449163585e-02
1.098301951001078969e+00, 5.740979124185253274e-02
1.104599880638235776e+00, 5.666924612058823335e-02
1.110933924130674821e+00, 5.593724540025996061e-02
1.117304288563996773e+00, 5.521370785624252903e-02
1.123711182211281745e+00, 5.449855274859154164e-02
1.130154814539898078e+00, 5.379169982391994453e-02
1.136635396218350413e+00, 5.309306931717685391e-02
1.143153139123168183e+00, 5.240258195333004354e-02
1.149708256345832291e+00, 5.172015894895297394e-02
1.156300962199741100e+00, 5.104572201371775086e-02
1.162931472227218377e+00, 5.037919335179474878e-02
1.168126617984720728e+00, 4.986503950623024511e-02
1.169600003206560102e+00, 4.970141306580732471e-02
1.176306773159121244e+00, 4.896557243073815929e-02
1.183052001356443617e+00, 4.824009050968997014e-02
1.189835908327426583e+00, 4.752483204466587119e-02
1.196658715865534406e+00, 4.681966333977066047e-02
1.203520647036049329e+00, 4.612445224704273677e-02
1.210421926183363528e+00, 4.543906815234058372e-02
1.217362778938315238e+00, 4.476338196128502173e-02
1.224343432225563522e+00, 4.409726608525896957e-02
1.231364114271009447e+00, 4.344059442746525668e-02
1.238425054609256337e+00, 4.279324236904453321e-02
1.245526484091114217e+00, 4.215508675525418691e-02
1.252668634891147992e+00, 4.152600588170896057e-02
1.253909046815973705e+00, 4.141802849118309676e-02
1.259851740515268048e+00, 4.075294921482137261e-02
1.267076035808363033e+00, 3.996347721749134163e-02
1.274341756961981265e+00, 3.918991225803117318e-02
1.281649141522048785e+00, 3.843191806819207940e-02
1.288998428396638252e+00, 3.768916590166708491e-02
1.296389857863779138e+00, 3.696133435472893219e-02
1.303823671579313226e+00, 3.624810919145163984e-02
1.311300112584795396e+00, 3.554918317338981448e-02
1.318819425315440608e+00, 3.486425589359361255e-02
1.326381855608113280e+00, 3.419303361484103687e-02
1.333987650709367090e+00, 3.353522911197163309e-02
1.341637059283526501e+00, 3.289056151821108387e-02
1.345862471752065304e+00, 3.254153052526351925e-02
1.349330331420818041e+00, 3.231266797487371278e-02
1.357067718645546206e+00, 3.180971745054177874e-02
1.364849473924316214e+00, 3.131435591279863040e-02
1.372675851674306502e+00, 3.082647381540548279e-02
1.380547107771584070e+00, 3.034596309196747541e-02
1.388463499559471570e+00, 2.987271713798919301e-02
1.396425285856960574e+00, 2.940663079310684713e-02
1.404432726967174139e+00, 2.894760032349606715e-02
1.412486084685875332e+00, 2.849552340445457577e-02
1.420585622310029050e+00, 2.805029910315848252e-02
1.428731604646407805e+00, 2.761182786159168887e-02
1.436924298020250568e+00, 2.718001147964705516e-02
1.444674102273130201e+00, 2.677978668194594750e-02
1.445163970283970034e+00, 2.675541440724238385e-02
1.453450890825908948e+00, 2.634756219303344485e-02
1.461785330579148612e+00, 2.594568956877230798e-02
1.470167562030366692e+00, 2.554971369064815492e-02
1.478597859228744760e+00, 2.515955276632138651e-02
1.487076497794929120e+00, 2.477512604347101299e-02
1.495603754930041607e+00, 2.439635379842973462e-02
1.504179909424742778e+00, 2.402315732490673331e-02
1.512805241668345513e+00, 2.365545892279839746e-02
1.521480033657984787e+00, 2.329318188708659823e-02
1.530204569007833637e+00, 2.293625049682528408e-02
1.537076677541656444e+00, 2.266022161518204542e-02
1.538979132958378404e+00, 2.258414299725671273e-02
1.547804012385743500e+00, 2.223565766861553689e-02
1.556679495811070568e+00, 2.189236819060395509e-02
1.565605873409950943e+00, 2.155420082277879554e-02
1.574583437021913612e+00, 2.122108279577506612e-02
1.583612480159966696e+00, 2.089294230002387842e-02
1.592693298020191772e+00, 2.056970847457173512e-02
1.601826187491397491e+00, 2.025131139600039321e-02
1.606671720050132368e+00, 2.008504822388525873e-02
1.611011447164824029e+00, 1.993448906039024804e-02
1.620249377343906616e+00, 1.961897054131042997e-02
1.629540280054092571e+00, 1.930832313771787406e-02
1.638884459052717846e+00, 1.900247423521201490e-02
1.648282219838935081e+00, 1.870135224795267323e-02
1.657733869663703619e+00, 1.840488660520147451e-02
1.667239717539834132e+00, 1.811300773801691535e-02
1.676800074252091877e+00, 1.782564706610136746e-02
1.686415252367357009e+00, 1.754273698479894700e-02
1.694346870330049271e+00, 1.731385208887932861e-02
1.696085566244844633e+00, 1.726801725718103003e-02
1.705811332046381246e+00, 1.701459129928011016e-02
1.715592867746741801e+00, 1.676468931980438712e-02
1.725430493144046062e+00, 1.651826613645118735e-02
1.735324529870213350e+00, 1.627527707318520561e-02
1.745275301401478352e+00, 1.603567795593797279e-02
1.755283133068967993e+00, 1.579942510831780500e-02
1.765348352069335158e+00, 1.556647534733082705e-02
1.775471287475458571e+00, 1.533678597911336192e-02
1.785652270247200635e+00, 1.511031479467655168e-02
1.795891633242227448e+00, 1.488702006566344424e-02
1.806189711226891204e+00, 1.461629879271576608e-02
1.813415209983958665e+00, 1.446493573910290209e-02
1.816546840887177439e+00, 1.604954642645171209e-02
1.826963360839708894e+00, 2.333404506179508064e-02
1.837439611642818438e+00, 3.588109127294256823e-02
1.847975935807683490e+00, 5.949355161833665140e-02
1.858572677809523288e+00, 1.097555916051853597e-01
1.864805472232185624e+00, 1.685256693762174074e-01
1.869230184098861658e+00, 1.674652980996044482e-01
1.879948803112852618e+00, 1.649332247616132063e-01
1.890728885286675709e+00, 1.624378575030840377e-01
1.901570783064988612e+00, 1.599786960151670934e-01
1.912474850913452817e+00, 1.575552461794502146e-01
1.923441445330321908e+00, 1.551670200036040781e-01
1.934470924858096685e+00, 1.528135355574586629e-01
1.945563650095247343e+00, 1.504943169095124822e-01
1.956719983708004040e+00, 1.482088940638761898e-01
1.967940290442212525e+00, 1.459568028976544751e-01
1.978235513471762630e+00, 1.439303564741156449e-01
1.979224937135259044e+00, 1.437039350042977059e-01
1.990574292728065187e+00, 1.411403704651939539e-01
2.001988728277148688e+00, 1.386232398855619108e-01
2.013468616966755054e+00, 1.361516855690272088e-01
2.025014334121060688e+00, 1.337248660592524341e-01
2.036626257216438418e+00, 1.313419558228742234e-01
2.048304765893804724e+00, 1.290021449388611963e-01
2.060050241971029816e+00, 1.267046387941604679e-01
2.071863069455416095e+00, 1.244486577854986564e-01
2.073848248655183468e+00, 1.240748024072868549e-01
2.083743634556261881e+00, 1.222291415157543970e-01
2.095692325697478875e+00, 1.200489682983967299e-01
2.107709533530300217e+00, 1.179082775934730404e-01
2.119795650946042276e+00, 1.158063402756747129e-01
2.131951073088960147e+00, 1.137424410212396486e-01
2.144176197369161763e+00, 1.117158780385962003e-01
2.156471423475596172e+00, 1.097259628044610635e-01
2.168837153389132411e+00, 1.077720198052731365e-01
2.180505270017735864e+00, 1.059706218694959901e-01
2.181273791395689443e+00, 1.058531444799179766e-01
2.193781744099463804e+00, 1.039653336779092496e-01
2.206361420436215859e+00, 1.021117044225494930e-01
2.219013231686645327e+00, 1.002916256330813327e-01
2.231737591489835193e+00, 9.850447817077262469e-02
2.244534915856771562e+00, 9.674965460593945576e-02
2.257405623183954102e+00, 9.502655898968358217e-02
2.259078777853704700e+00, 9.480557494707618493e-02
2.270350134267063336e+00, 9.366445663649565490e-02
2.283368872314728293e+00, 9.236910982042552398e-02
2.296462262962359890e+00, 9.109031491956669224e-02
2.309630734286060250e+00, 8.982788556235686561e-02
2.322874716816630158e+00, 8.858163702634587466e-02
2.336194643553632488e+00, 8.735138623151965376e-02
2.349590949979559529e+00, 8.613695173349895928e-02
2.363064074074061161e+00, 8.493815371662059854e-02
2.376614456328272507e+00, 8.375481398690022561e-02
2.382431231843248565e+00, 8.325358325053867914e-02
2.390242539759211748e+00, 8.250245577190264135e-02
2.403948769924259210e+00, 8.120616822630517817e-02
2.417733594935735919e+00, 7.992969384042980519e-02
2.431597465475541231e+00, 7.867274137253872646e-02
2.445540834809899700e+00, 7.743502362247933757e-02
2.459564158804168787e+00, 7.621625738048844190e-02
2.473667895937751826e+00, 7.501616337654473665e-02
2.487852507319084694e+00, 7.383446623026755640e-02
2.502118456700707760e+00, 7.267089440135758582e-02
2.505038256736312530e+00, 7.243576639990265131e-02
2.516466210494434197e+00, 7.151579571638255750e-02
2.530896237786592007e+00, 7.037627299079314558e-02
2.545409010353367307e+00, 6.925450357720103201e-02
2.560005002676224439e+00, 6.815021944720751901e-02
2.574684691957417115e+00, 6.706315643923542458e-02
2.589448558135596823e+00, 6.599305420647659515e-02
2.604297083901493615e+00, 6.493965616546397424e-02
2.619230754713709697e+00, 6.390270944526023345e-02
2.634250058814578743e+00, 6.288196483725982944e-02
2.649355487246138896e+00, 6.187717674559546632e-02
2.649541488020484614e+00, 6.186493816653653582e-02
2.664547533866181706e+00, 6.084393828440022578e-02
2.679826695364394773e+00, 5.982730969832401186e-02
2.695193471278610975e+00, 5.882756769622868309e-02
2.710648364011128297e+00, 5.784443400885695002e-02
2.726191878845145578e+00, 5.687763490320602022e-02
2.741824523961278182e+00, 5.592690110966770656e-02
2.757546810454167385e+00, 5.499196775031511830e-02
2.773359252349201665e+00, 5.407257426831674207e-02
2.777644209112135609e+00, 5.382696480060364386e-02
2.789262366619309041e+00, 5.326824525814283229e-02
2.805256673201872442e+00, 5.251165495910314202e-02
2.821342695015714774e+00, 5.176510907264258304e-02
2.837520957978207914e+00, 5.102848753931724102e-02
2.853791991022459840e+00, 5.030167148986478681e-02
2.870156326114606582e+00, 4.958454323784072110e-02
2.886614498271211637e+00, 4.887698627221639947e-02
2.903167045576747984e+00, 4.817888524994190513e-02
2.919814509201200003e+00, 4.749012598847434513e-02
2.936557433417747998e+00, 4.681059545827483820e-02
2.953396365620569508e+00, 4.614018177527517278e-02
2.970331856342733889e+00, 4.547877419331640414e-02
2.987364459274195472e+00, 4.482626309656172897e-02
2.990479494908862002e+00, 4.470828008985752722e-02
3.004494731279907516e+00, 4.417112677986404640e-02
3.021723232418015659e+00, 4.352254603895395341e-02
3.039050525958178817e+00, 4.288299037813515097e-02
3.056477178399981565e+00, 4.225234396228949585e-02
3.074003759491449550e+00, 4.163049225650387875e-02
3.091630842247687028e+00, 4.101732201498207303e-02
3.109359002969600994e+00, 4.041272126998522729e-02
3.127188821262752771e+00, 3.981657932080082812e-02
3.145120880056296642e+00, 3.922878672274323492e-02
3.163155765622048587e+00, 3.864923527618523147e-02
3.181294067593648744e+00, 3.807781801562358515e-02
3.199536378985835761e+00, 3.751442919877888416e-02
3.200632111508848965e+00, 3.748094383729405621e-02
3.217883296213844169e+00, 3.690592516976806681e-02
3.236335419112891909e+00, 3.630382176475699385e-02
3.254893350957804188e+00, 3.571140381874055719e-02
3.273557698482723488e+00, 3.512851851744695081e-02
3.292329071900957249e+00, 3.455501539326495675e-02
3.311208084924925465e+00, 3.399074629058740360e-02
3.330195354786217088e+00, 3.343556533163708627e-02
3.349291502255785424e+00, 3.288932888276846489e-02
3.368497151664226141e+00, 3.235189552124065338e-02
3.387812930922204036e+00, 3.182312600245375267e-02
3.407239471540975728e+00, 3.130288322764440689e-02
3.426777408653031820e+00, 3.079103221203379967e-02
3.446427381032872272e+00, 3.028744005342211623e-02
3.466190031117879045e+00, 2.979197590122484654e-02
3.486066005029332171e+00, 2.930451092594375459e-02
3.506055952593521319e+00, 2.882491828906853792e-02
3.526160527363001673e+00, 2.835307311340212050e-02
3.546380386637959070e+00, 2.788885245380524902e-02
3.559419680969123867e+00, 2.759485078958050577e-02
3.566716191487691034e+00, 2.746332942459819154e-02
3.587168606772234369e+00, 2.709909635832925129e-02
3.607738301164087336e+00, 2.673924217731603326e-02
3.628425947170084154e+00, 2.638372223372621728e-02
3.649232221153375644e+00, 2.603249219846362830e-02
3.670157803355538206e+00, 2.568550806120579316e-02
3.691203377918824469e+00, 2.534272613039465633e-02
3.712369632908518291e+00, 2.500410303318195346e-02
3.733657260335443873e+00, 2.466959571532900339e-02
3.755066956178575222e+00, 2.433916144106259075e-02
3.776599420407805052e+00, 2.401275779288675541e-02
3.798255357006822486e+00, 2.369034267135195632e-02
3.820035473996124420e+00, 2.337187429478204334e-02
3.841940483456175670e+00, 2.305731119895945702e-02
3.863971101550676579e+00, 2.274661223676995372e-02
3.886128048549990943e+00, 2.243973657780710604e-02
3.908412048854679632e+00, 2.213664370793754291e-02
3.912302690627638135e+00, 2.208428631642257375e-02
3.930823831019197634e+00, 2.177107676007474651e-02
3.953364127775708337e+00, 2.139783852310153667e-02
3.976033676058032817e+00, 2.103101577578746564e-02
3.998833217025756781e+00, 2.067049786160293778e-02
4.021763496088447631e+00, 2.031617604138655567e-02
4.044825262930036303e+00, 1.996794345992288292e-02
4.068019271533326098e+00, 1.962569511310759476e-02
4.091346280204631647e+00, 1.928932781568947277e-02
4.114807051598588394e+00, 1.895874016957850225e-02
4.138402352743070445e+00, 1.863383253271085754e-02
4.162132955064286044e+00, 1.831450698846009625e-02
4.185999634411976089e+00, 1.800066731558563199e-02
4.210003171084800044e+00, 1.769221895870818836e-02
4.224255735105386655e+00, 1.751240013842692012e-02
4.234144349855841760e+00, 1.738966483666681481e-02
4.258423959998252961e+00, 1.709313814269011050e-02
4.282842795311080586e+00, 1.680167214645549023e-02
4.307401654145198044e+00, 1.651518038037814301e-02
4.332101339429423881e+00, 1.623357785650682977e-02
4.356942658696764781e+00, 1.595678104115360457e-02
4.381926424110808682e+00, 1.568470782995975629e-02
4.407053452492297296e+00, 1.541727752339011950e-02
4.432324565345812317e+00, 1.515441080264894567e-02
4.457740588886649924e+00, 1.489602970600947297e-02
4.483302354067814299e+00, 1.464205760555064434e-02
4.509010696607205659e+00, 1.439241918429326125e-02
4.520894762733633776e+00, 1.427893696057449570e-02
4.534866457014929964e+00, 1.416922828650562897e-02
4.560870480620778267e+00, 1.396801316425406135e-02
4.587023617601874825e+00, 1.376946866932739211e-02
4.613326723010455765e+00, 1.357356289266757436e-02
4.639780656801844927e+00, 1.338026424131226293e-02
4.666386283862548723e+00, 1.318954143644351928e-02
4.693144474038548175e+00, 1.300136351142607352e-02
4.720056102163733946e+00, 1.281569980983612682e-02
4.747122048088498580e+00, 1.263251998348115766e-02
4.774343196708518811e+00, 1.245179399041092781e-02
4.801720437993668433e+00, 1.227349209292071322e-02
4.829254667017131908e+00, 1.209758485554674780e-02
4.856946783984660065e+00, 1.192404314305479419e-02
4.867305554197394635e+00, 1.185997975891119223e-02
4.884797694263993684e+00, 1.173654675184025893e-02
4.912808308414484237e+00, 1.154243314139355610e-02
4.940979542216837217e+00, 1.135150006320286356e-02
4.969312316703080157e+00, 1.116369606368262414e-02
4.997807558186649679e+00, 1.097897050720970588e-02
5.026466198292696141e+00, 1.079727356343481055e-02
5.055289173988533946e+00, 1.061855619478404081e-02
5.084277427614269484e+00, 1.044277014414772727e-02
5.113431906913622704e+00, 1.026986792275384058e-02
5.142753565064898780e+00, 1.009980279822349225e-02
5.172243360712165838e+00, 9.932528782805758946e-03
5.201902257996582790e+00, 9.768000621789474716e-03
5.231731226587931438e+00, 9.606173782089246632e-03
5.261731241716317342e+00, 9.447004441003353792e-03
5.286590225493812412e+00, 9.317765290209382989e-03
5.291903284204043878e+00, 9.289415222923730342e-03
5.322248340497696795e+00, 9.129680987679782839e-03
5.352767402700377986e+00, 8.972703322645228519e-03
5.383461468604153310e+00, 8.818434430930569001e-03
5.414331541722671837e+00, 8.666827349586790283e-03
5.445378631323965379e+00, 8.517835934936379694e-03
5.476603752463464758e+00, 8.371414848164946895e-03
5.508007926017161715e+00, 8.227519541169122513e-03
5.539592178715011528e+00, 8.086106242655684631e-03
5.571357543174475957e+00, 7.947131944487824395e-03
5.603305057934302447e+00, 7.810554388273687441e-03
5.635435767488474745e+00, 7.676332052193134484e-03
5.667750722320347379e+00, 7.544424138058396408e-03
5.700250978937013713e+00, 7.414790558604153481e-03
5.732937599903821457e+00, 7.287391925003346323e-03
5.741901991194045429e+00, 7.252963105586305616e-03
5.765811653879135967e+00, 7.163500834474827508e-03
5.798874215649269637e+00, 7.042199083144634261e-03
5.832126366163608466e+00, 6.922948413070266309e-03
5.865569192569978441e+00, 6.805714209297973952e-03
5.899203788250162894e+00, 6.690462439552619447e-03
5.933031252855671234e+00, 6.577159644463000283e-03
5.967052692343671083e+00, 6.465772927950502735e-03
6.001269219013164680e+00, 6.356269947778141888e-03
6.035681951541347345e+00, 6.248618906257543022e-03
6.070292015020171128e+00, 6.142788541111132185e-03
6.090969316578373594e+00, 6.080699957747045907e-03
6.105100540993149139e+00, 6.042418157354070667e-03
6.140108667492327754e+00, 5.948954505324273098e-03
6.175317539075519058e+00, 5.856889029879611477e-03
6.210728306863691373e+00, 5.766201793496069511e-03
6.246342128578631581e+00, 5.676873123092943639e-03
6.282160168580783299e+00, 5.588883606922934004e-03
6.318183597907305327e+00, 5.502214091490890448e-03
6.354413594310381441e+00, 5.416845678501016649e-03
6.390851342295696291e+00, 5.332759721832692860e-03
6.427498033161191060e+00, 5.249937824544453208e-03
6.464354865035993214e+00, 5.168361835906364748e-03
6.501423042919587836e+00, 5.088013848460433593e-03
6.518901660979016910e+00, 5.050705114310842861e-03
6.538703778721229654e+00, 5.008864273939450142e-03
6.576198291299542475e+00, 4.930897666729538824e-03
6.613907806502394848e+00, 4.854107555346346033e-03
6.651833557206948910e+00, 4.778476955908265988e-03
6.689976783359994350e+00, 4.703989113992327296e-03
6.728338732018477764e+00, 4.630627501851300107e-03
6.766920657390260274e+00, 4.558375815658211906e-03
6.805723820875150487e+00, 4.487217972778035149e-03
6.844749491106114192e+00, 4.417138109066599642e-03
6.883998943990778940e+00, 4.348120576196353240e-03
6.923473462753125141e+00, 4.280149939009058463e-03
6.963174337975458705e+00, 4.213210972895063341e-03
6.997511709069049068e+00, 4.156436509636545103e-03
7.003102867640598639e+00, 4.145988938297173222e-03
7.043260357174299102e+00, 4.071970341895108855e-03
7.083648119487960138e+00, 3.999293810131521014e-03
7.124267475021516027e+00, 3.927934520728022447e-03
7.165119751786637181e+00, 3.857868122189011921e-03
7.206206285410132750e+00, 3.789070724591199826e-03
7.247528419177609926e+00, 3.721518890560137835e-03
7.289087504077415680e+00, 3.655189626429821738e-03
7.330884898844778341e+00, 3.590060373581553232e-03
7.372921970006255599e+00, 3.526108999958142785e-03
7.415200091924386783e+00, 3.463313791749888723e-03
7.457720646842648904e+00, 3.401653445248564289e-03
7.500485024930640066e+00, 3.341107058865980077e-03
7.543494624329515119e+00, 3.281654125313620326e-03
7.577669556716045918e+00, 3.235415309305026202e-03
7.586750851197724188e+00, 3.222755806057109838e-03
7.630255119756957249e+00, 3.163017369211464092e-03
7.674008852338404019e+00, 3.104416311222639273e-03
7.718013479429246537e+00, 3.046930237964924019e-03
7.762270439719416437e+00, 2.990537214677188495e-03
7.806781180148656851e+00, 2.935215756072763992e-03
7.851547155953798374e+00, 2.880944816674364285e-03
7.896569830716368088e+00, 2.827703781368484659e-03
7.941850676410409093e+00, 2.775472456174150285e-03
7.987391173450633097e+00, 2.724231059220674073e-03
8.033192810740805712e+00, 2.673960211929546360e-03
8.079257085722421294e+00, 2.624640930395481710e-03
8.125585504423675332e+00, 2.576254616961828458e-03
8.172179581508682844e+00, 2.528783051985786495e-03
8.205797219318881730e+00, 2.495254251864741438e-03
8.219040840327027198e+00, 2.483806487528723416e-03
8.266170812963526515e+00, 2.443630897505479245e-03
8.313571040288360692e+00, 2.404094116374228245e-03
8.361243072007434662e+00, 2.365186224239603039e-03
8.409188466713022336e+00, 2.326897450179674001e-03
8.457408791934769354e+00, 2.289218170116089600e-03
8.505905624190894798e+00, 2.252138904712468453e-03
8.554680549039767712e+00, 2.215650317300591615e-03
8.603735161131734088e+00, 2.179743211834184353e-03
8.653071064261240508e+00, 2.144408530869897946e-03
8.702689871419295287e+00, 2.109637353575183599e-03
8.752593204846169428e+00, 2.075420893762793071e-03
8.802782696084472391e+00, 2.041750497951504411e-03
8.853259986032457007e+00, 2.008617643452870281e-03
8.904026724997697428e+00, 1.976013936483579474e-03
8.955084572751029981e+00, 1.943931110303206544e-03
9.006435198580808432e+00, 1.912361023377021031e-03
9.045251797486242751e+00, 1.888949021158523945e-03
9.058080281347505647e+00, 1.882566356066562099e-03
9.110021509538572815e+00, 1.857015509857333057e-03
9.162260581323673492e+00, 1.831782391597206383e-03
9.214799204610169880e+00, 1.806863576446650311e-03
9.267639097098991030e+00, 1.782255667268334721e-03
9.320781986340783476e+00, 1.757955294562423779e-03
9.374229609792370965e+00, 1.733959116398957508e-03
9.427983714873596099e+00, 1.710263818347335270e-03
9.482046059024410667e+00, 1.686866113403024574e-03
9.536418409762367432e+00, 1.663762741911496484e-03
9.591102544740394364e+00, 1.640950471489497579e-03
9.646100251804895720e+00, 1.618426096943686434e-03
9.701413329054242141e+00, 1.596186440186689488e-03
9.757043584897514776e+00, 1.574228350150664972e-03
9.812992838113672178e+00, 1.552548702698397899e-03
9.869262917910971211e+00, 1.531144400532010895e-03
9.883360302936853969e+00, 1.525843669895869713e-03
9.925855663986808963e+00, 1.506319967352268054e-03
9.982772926587852425e+00, 1.480688750510775024e-03
1.004001656657051633e+01, 1.455493740552128495e-03
1.009758845546183004e+01, 1.430727512235201648e-03
1.015549047552060991e+01, 1.406382766750147390e-03
1.021372451979900298e+01, 1.382452329564788163e-03
1.027229249220438234e+01, 1.358929148307717492e-03
1.033119630756155871e+01, 1.335806290687488549e-03
1.039043789167544318e+01, 1.313076942447227290e-03
1.045001918139396757e+01, 1.290734405354146495e-03
1.050994212467143285e+01, 1.268772095223290233e-03
1.054623967922189820e+01, 1.255710556553210362e-03
1.057020868063214714e+01, 1.247165014921879003e-03
1.063082081963454506e+01, 1.225898487468849579e-03
1.069178052333556295e+01, 1.204994907079733838e-03
1.075308978475544208e+01, 1.184448072402956732e-03
1.081475060834289081e+01, 1.164251888204535139e-03
1.087676501004058061e+01, 1.144400363548562193e-03
1.093913501735112526e+01, 1.124887610008933319e-03
1.100186266940331059e+01, 1.105707839911855171e-03
1.106495001701878600e+01, 1.086855364608543730e-03
1.112839912277912191e+01, 1.068324592777614591e-03
1.119221206109319411e+01, 1.050110028756666685e-03
1.125639091826507787e+01, 1.032206270902507814e-03
1.128682606408021982e+01, 1.023858051210669055e-03
1.132093779256220856e+01, 1.014971483666995706e-03
1.138585479428399871e+01, 9.983417637906416564e-04
1.145114404583083889e+01, 9.819810958506675069e-04
1.151680768177344305e+01, 9.658852013290335084e-04
1.158284784892270558e+01, 9.500498681319026386e-04
1.164926670639984430e+01, 9.344709495931665397e-04
1.171606642570701418e+01, 9.191443634921582419e-04
1.178324919079825328e+01, 9.040660910854022691e-04
1.185081719815095624e+01, 8.892321761521683725e-04
1.191877265683764087e+01, 8.746387240537041021e-04
1.198711778859818189e+01, 8.602819008059253616e-04
1.205585482791246221e+01, 8.461579321653992826e-04
1.212498602207337584e+01, 8.322631027284581968e-04
1.215109206848489620e+01, 8.270951423566542645e-04
1.219451363126037613e+01, 8.190425992465064434e-04
1.226443992861332433e+01, 8.062930298381717825e-04
1.233476720030681051e+01, 7.937358600697142896e-04
1.240549774562492225e+01, 7.813683122177351222e-04
1.247663387703635784e+01, 7.691876460918587854e-04
1.254817792027011158e+01, 7.571911585794127795e-04
1.262013221439146093e+01, 7.453761831946173130e-04
1.269249911187844404e+01, 7.337400896322234965e-04
1.276528097869879907e+01, 7.222802833255877663e-04
1.283848019438725174e+01, 7.109942050091744075e-04
1.291209915212340142e+01, 6.998793302854231825e-04
1.298614025880990042e+01, 6.889331691960074366e-04
1.304321087341415364e+01, 6.806511900474133524e-04
1.306060593515118207e+01, 6.776757311301949936e-04
1.313549861573254418e+01, 6.650614021631566118e-04
1.321082074909982751e+01, 6.526885424893382913e-04
1.328657479783941220e+01, 6.405523651160806688e-04
1.336276323865875071e+01, 6.286481820779904776e-04
1.343938856246734481e+01, 6.169714022832139145e-04
1.351645327445814004e+01, 6.055175294092861272e-04
1.359395989418949924e+01, 5.942821598473247346e-04
1.367191095566753489e+01, 5.832609806934175830e-04
1.375030900742896733e+01, 5.724497677860269701e-04
1.382915661262445006e+01, 5.618443837883004390e-04
1.390845634910232853e+01, 5.514407763142009037e-04
1.398821080949299756e+01, 5.412349760973700612e-04
1.399993678253111185e+01, 5.397557504979694871e-04
1.406842260129360334e+01, 5.323659077882911825e-04
1.414909434695332102e+01, 5.238331851998756419e-04
1.423022868395909057e+01, 5.154344669382504877e-04
1.431182826492180560e+01, 5.071677073185068161e-04
1.439389575766311324e+01, 4.990308906417882098e-04
1.447643384530258359e+01, 4.910220307817783061e-04
1.455944522634545812e+01, 4.831391707763410363e-04
1.464293261477081742e+01, 4.753803824242786242e-04
1.472689874012040256e+01, 4.677437658871297149e-04
1.481134634758779178e+01, 4.602274492959865476e-04
1.485127098085168917e+01, 4.567299602700365126e-04
1.489627819810816867e+01, 4.523982122506084880e-04
1.498169706844860727e+01, 4.443264741988986141e-04
1.506760575129878355e+01, 4.364009710005641160e-04
1.515400705536238846e+01, 4.286190007622535251e-04
1.524090380544887857e+01, 4.209779127674771661e-04
1.532829884256585551e+01, 4.134751064770128700e-04
1.541619502401196407e+01, 4.061080305495737980e-04
1.550459522347023977e+01, 3.988741818823124505e-04
1.559350233110216699e+01, 3.917711046707234371e-04
1.568291925364209582e+01, 3.847963894875619062e-04
1.575387327343537969e+01, 3.793791770602557268e-04
1.577284891449230031e+01, 3.780781643010149668e-04
1.586329425381856417e+01, 3.719581034253003661e-04
1.595425822864624799e+01, 3.659354541001867190e-04
1.604574381295705976e+01, 3.600087015108953121e-04
1.613775399778622699e+01, 3.541763536368823019e-04
1.623029179132029043e+01, 3.484369409250020122e-04
1.632336021899548939e+01, 3.427890159670132211e-04
1.641696232359658580e+01, 3.372311531813902176e-04
1.651110116535646810e+01, 3.317619484993641443e-04
1.660577982205612102e+01, 3.263800190551727253e-04
1.670100138912528109e+01, 3.210840028804501280e-04
1.679676897974359306e+01, 3.158725586027178204e-04
1.681075690333969774e+01, 3.151208303576156795e-04
1.689308572494246974e+01, 3.105239350980191397e-04
1.698995477370739948e+01, 3.052289496768145630e-04
1.708737929308091807e+01, 3.000243307687152868e-04
1.718536246826617386e+01, 2.949085343806477264e-04
1.728390750273098675e+01, 2.898800429399445784e-04
1.738301761831268522e+01, 2.849373648413351212e-04
1.748269605532338034e+01, 2.800790340017317954e-04
1.758294607265591836e+01, 2.753036094226659941e-04
1.768377094789044790e+01, 2.706096747602468604e-04
1.778517397740149875e+01, 2.659958379025136933e-04
1.788715847646586354e+01, 2.614607305540455153e-04
1.798972777937092715e+01, 2.570030078277167791e-04
1.799125517196005575e+01, 2.569373949928759689e-04
1.809288523952367100e+01, 2.521154374240305580e-04
1.819663422956036314e+01, 2.473166020529827462e-04
1.830097814145671009e+01, 2.426123057217393882e-04
1.840592038663890051e+01, 2.380006052389831562e-04
1.851146439609504313e+01, 2.334795994303120331e-04
1.861761362048737922e+01, 2.290474281752403172e-04
1.872437153026503509e+01, 2.247022714677397715e-04
1.880495704878250507e+01, 2.214948798365630662e-04
1.883174161577758454e+01, 2.206568760036925004e-04
1.893972738738909456e+01, 2.173208972339878305e-04
1.904833237559291348e+01, 2.140332712640136408e-04
1.915756013112710576e+01, 2.107933391779486930e-04
1.926741422509048363e+01, 2.076004502101818565e-04
1.937789824905945224e+01, 2.044539616606325843e-04
1.948901581520537363e+01, 2.013532388106440384e-04
1.960077055641266952e+01, 1.982976548394415988e-04
1.971316612639762766e+01, 1.952865907411620967e-04
1.982620619982776589e+01, 1.923194352424607650e-04
1.993989447244210567e+01, 1.893955847206872049e-04
1.994880131850077376e+01, 1.891690276624818608e-04
2.000000000000000000e+01, 1.879184559550394569e-04
2.005423466117190046e+01, 1.863606006024877990e-04
2.016923050426219888e+01, 1.831139354309714454e-04
2.028488576139404032e+01, 1.799242745635312333e-04
2.036999999999999744e+01, 1.776240724544454980e-04
2.040120421380741789e+01, 1.767828384875762217e-04
2.051818966442480985e+01, 1.736759051595213174e-04
2.063584593797562405e+01, 1.706241563889673396e-04
2.075417688112118952e+01, 1.676265984419921526e-04
2.087318636258051185e+01, 1.646822557976286366e-04
2.099287827325679956e+01, 1.617901708065452393e-04
2.111325652636456596e+01, 1.589494033563030012e-04
2.117999999999999972e+01, 1.574029620068501112e-04
2.123432505755772226e+01, 1.561684772601279426e-04
2.135608782505814673e+01, 1.534480548842327230e-04
2.147854880978514558e+01, 1.507753912803794000e-04
2.160171201548551068e+01, 1.481496394564291402e-04
2.172558146886455788e+01, 1.455699676403116429e-04
2.185016121971768754e+01, 1.430355590018895248e-04
2.197545534106280485e+01, 1.405456113800114266e-04
2.203000000000000114e+01, 1.394797050192087549e-04
2.210146792927350745e+01, 1.380898525885152080e-04
2.222820310421293755e+01, 1.356702696194376232e-04
2.235566500936857892e+01, 1.332934920476914770e-04
2.248385781198766864e+01, 1.309587530480546070e-04
2.261278570321345072e+01, 1.286652997556850925e-04
2.274245289822221494e+01, 1.264123930067146101e-04
2.287286363636102848e+01, 1.241993070837879717e-04
2.291000000000000014e+01, 1.235785590763270104e-04
2.300402218128646936e+01, 1.220123406165922334e-04
2.313593282110394256e+01, 1.198592779141168148e-04
2.326859986850787365e+01, 1.177446617014900722e-04
2.340202766092276221e+01, 1.156677948327880496e-04
2.353622056064486756e+01, 1.136279930538351826e-04
2.367118295498499592e+01, 1.116245847578589294e-04
2.380691925641182038e+01, 1.096569107459228592e-04
2.382000000000000028e+01, 1.094697388322092986e-04
2.394343390269621707e+01, 1.077216065105023919e-04
2.408073135705623358e+01, 1.058205837985088841e-04
2.421881610830316944e+01, 1.039535102264591584e-04
2.435769267098822866e+01, 1.021197701219266817e-04
2.449736558555015264e+01, 1.003187591994249224e-04
2.463783941846367398e+01, 9.854988434454263111e-05
2.476999999999999957e+01, 9.692345894086037896e-05
2.477911876238873390e+01, 9.681249394089487992e-05
2.492120823632076565e+01, 9.510510015009045561e-05
2.506411248574162443e+01, 9.342817159406778581e-05
2.520783618277148008e+01, 9.178115639469280407e-05
2.535238402632159449e+01, 9.016351286633999716e-05
2.549776074224785560e+01, 8.857470932301915402e-05
2.564397108350543064e+01, 8.701422388926014927e-05
2.576000000000000156e+01, 8.580184819468296095e-05
2.579101983030405520e+01, 8.548159379107221037e-05
2.593891179026434912e+01, 8.397644647482208969e-05
2.608765179857501693e+01, 8.249809920254492330e-05
2.623724471815082993e+01, 8.104606782004815759e-05
2.638769543979177357e+01, 7.961987708341232526e-05
2.653900888234284139e+01, 7.821906049113147683e-05
2.669118999285489124e+01, 7.684316011950707251e-05
2.679000000000000270e+01, 7.596703538607976747e-05
2.684424374674630087e+01, 7.548911252855982951e-05
2.699817514796578166e+01, 7.415452172265742147e-05
2.715298922915587454e+01, 7.284382073106833303e-05
2.730869105181750456e+01, 7.155657497940203936e-05
2.746528570647550538e+01, 7.029235796243063614e-05
2.762277831284492891e+01, 6.905075109036123656e-05
2.778117401999859482e+01, 6.783134353812806110e-05
2.785999999999999943e+01, 6.723519223825451946e-05
2.794047800653533642e+01, 6.662808407992200669e-05
2.810069548074931589e+01, 6.544102704870978797e-05
2.826183168080035202e+01, 6.427543488789013468e-05
2.842389187488505087e+01, 6.313091197989997773e-05
2.858688136140922964e+01, 6.200707017714510540e-05
2.875080546916101554e+01, 6.090352865666633152e-05
2.891566955748509571e+01, 5.981991377773624862e-05
2.896999999999999886e+01, 5.946844754360993985e-05
2.908147901645796907e+01, 5.876323438684459528e-05
2.924823926706405786e+01, 5.772897980431205276e-05
2.941595576137310530e+01, 5.671313045304216471e-05
2.958463398271831224e+01, 5.571535407665575604e-05
2.975427944587568518e+01, 5.473532452782622622e-05
2.992489769724418380e+01, 5.377272165332827423e-05
3.000000000000000000e+01, 5.335615734013227166e-05
3.009649431502727168e+01, 5.280906195051718056e-05
3.012999999999999901e+01, 5.262084423294698598e-05
3.026907490941514212e+01, 5.186569150537900536e-05
3.044264512276818024e+01, 5.094336874944276788e-05
3.061721062980146613e+01, 5.003768306266165143e-05
3.079277713777018732e+01, 4.914832877840784385e-05
3.096935038665639084e+01, 4.827500597832199168e-05
3.114693614935655575e+01, 4.741742038103909855e-05
3.132554023187034531e+01, 4.657528323314473581e-05
3.132999999999999829e+01, 4.655451109866836723e-05
3.150516847349046756e+01, 4.574224616278738245e-05
3.168582674699344182e+01, 4.492419792788795893e-05
3.186752095883182179e+01, 4.412101558044564530e-05
3.205025704932715058e+01, 4.333242336480456271e-05
3.223404099286423019e+01, 4.255815077472924429e-05
3.241887879808643902e+01, 4.179793245022955762e-05
3.257999999999999829e+01, 4.114995976085651847e-05
3.260477650809210104e+01, 4.105157477587239543e-05
3.279174020063221917e+01, 4.031917877479148412e-05
3.297977598830905777e+01, 3.960005031631959939e-05
3.316889001877603249e+01, 3.889394429274850242e-05
3.335908847493871576e+01, 3.820062023829067264e-05
3.355037757515687247e+01, 3.751984223843012631e-05
3.374276357344794519e+01, 3.685137884110894525e-05
3.388000000000000256e+01, 3.638421168491189805e-05
3.393625275969138499e+01, 3.619530572130910310e-05
3.413085145983438906e+01, 3.555180998392023963e-05
3.432656603609854784e+01, 3.491991794260564390e-05
3.452340288718809092e+01, 3.429941649808026496e-05
3.472136844849892867e+01, 3.369009655635214480e-05
3.492046919232908664e+01, 3.309175295124091969e-05
3.512071162809036906e+01, 3.250418436844843836e-05
3.524000000000000199e+01, 3.216075702551640794e-05
3.532210230252098881e+01, 3.192382647088478406e-05
3.552464779989988131e+01, 3.134919051055368356e-05
3.572835474226177865e+01, 3.078508589585581456e-05
3.593322978961376890e+01, 3.023131512970481089e-05
3.613927964015307737e+01, 2.968768452703437921e-05
3.634651103048589960e+01, 2.915400413858084465e-05
3.655493073584788277e+01, 2.863008767625366973e-05
3.664000000000000057e+01, 2.841985159271126897e-05
3.676454557032546688e+01, 2.811772016149545914e-05
3.697536238707872513e+01, 2.761599161869207530e-05
3.718738807856545492e+01, 2.712335400541599580e-05
3.740062957676634880e+01, 2.663963932620290294e-05
3.761509385341189216e+01, 2.616468276827962309e-05
3.783078792021009207e+01, 2.569832263938358368e-05
3.804771882907586900e+01, 2.524040030684219791e-05
3.810999999999999943e+01, 2.511094261037748339e-05
3.826589367236137917e+01, 2.478836348838035615e-05
3.848531958308819156e+01, 2.434361653415151154e-05
3.870600373518028903e+01, 2.390698590682647576e-05
3.892795334369868954e+01, 2.347832022922323274e-05
3.915117566507734637e+01, 2.305747102583993410e-05
3.937567799736024909e+01, 2.264429266533277992e-05
3.960146768044027965e+01, 2.223864230418021995e-05
3.962999999999999545e+01, 2.218807300931597467e-05
3.982855209629896365e+01, 2.183715952285137423e-05
4.000000000000000000e+01, 2.154007833360895474e-05
4.005693866924794833e+01, 2.144321570796622686e-05
4.028663486617167422e+01, 2.105830636411506714e-05
4.051764819677142526e+01, 2.068042565061317721e-05
4.074998621381104158e+01, 2.030944237342370809e-05
4.098365651336368387e+01, 1.994522785582135174e-05
4.120999999999999375e+01, 1.960069001340776197e-05
4.121866673506026757e+01, 1.958756498017305889e-05
4.145502456233923283e+01, 1.923409397939164736e-05
4.169273772269757927e+01, 1.888712238731220954e-05
4.193181398794379788e+01, 1.854652780192397716e-05
4.217226117445174793e+01, 1.821219019642909281e-05
4.241408714341633157e+01, 1.788399187143861828e-05
4.265729980111031949e+01, 1.756181740817360171e-05
4.285000000000000142e+01, 1.731202796729356037e-05
4.290190709914308087e+01, 1.724594189218845239e-05
4.314791703472040751e+01, 1.693726479017429481e-05
4.339533765090600781e+01, 1.663420310372952391e-05
4.364417703688451411e+01, 1.633665252509567434e-05
4.389444332822576200e+01, 1.604451073566027738e-05
4.414614470715105909e+01, 1.575767736677532926e-05
4.439928940280051251e+01, 1.547605396137864163e-05
4.457000000000000028e+01, 1.528991692253402304e-05
4.465388569150209719e+01, 1.519828878458391212e-05
4.490994189704232298e+01, 1.492308771881982881e-05
4.516746639093815219e+01, 1.465296943697307296e-05
4.542646759271102042e+01, 1.438783766779294319e-05
4.568695397016185922e+01, 1.412759802165593848e-05
4.594893403964805856e+01, 1.387215795235985080e-05
4.621241636636188588e+01, 1.362142671972930869e-05
4.633999999999999631e+01, 1.350218693068979981e-05
4.647740956461036888e+01, 1.337547061077866722e-05
4.674392229809720334e+01, 1.313418205212612244e-05
4.701196328020580495e+01, 1.289732821975415254e-05
4.728154127428430797e+01, 1.266482564233126009e-05
4.755266509393184293e+01, 1.243659246714050875e-05
4.782534360328701695e+01, 1.221254842753128276e-05
4.809958571731748833e+01, 1.199261481105470711e-05
4.818999999999999773e+01, 1.192126375024143966e-05
4.837540040211153070e+01, 1.177643430349630545e-05
4.865279667517116735e+01, 1.156408907888044960e-05
4.893178360570681917e+01, 1.135564428973954468e-05
4.921237031493411251e+01, 1.115102657764809942e-05
4.949456597637188793e+01, 1.095016400531540667e-05
4.977837981614214868e+01, 1.075298602804264211e-05
5.000000000000000000e+01, 1.060229586422783105e-05
5.006382111327179985e+01, 1.055888380702970719e-05
5.035089919999575159e+01, 1.036651275824122364e-05
5.063962346206238863e+01, 1.017772317512113151e-05
5.093000333904018362e+01, 9.992446524626088668e-06
5.122204832462639956e+01, 9.810615630502420010e-06
5.151576796695749749e+01, 9.632164645301168754e-06
5.181117186892112159e+01, 9.457029022998716933e-06
5.210826968847035090e+01, 9.285145492208726393e-06
5.240707113893926561e+01, 9.116452029972528745e-06
5.270758598936060224e+01, 8.950887836114323673e-06
5.300982406478494369e+01, 8.788393308148641019e-06
5.331379524660226110e+01, 8.628910016727164655e-06
5.361950947286474189e+01, 8.472380681613193504e-06
5.392697673861179197e+01, 8.318749148171374731e-06
5.423620709619683566e+01, 8.167960364361250429e-06
5.454721065561576410e+01, 8.019960358223304843e-06
5.485999758483782074e+01, 7.874696215846077176e-06
5.517457811013778013e+01, 7.732116059804004487e-06
5.549096251643034350e+01, 7.592169028055005271e-06
5.580916114760648128e+01, 7.454805253287635945e-06
5.612918440687137434e+01, 7.319975842707834560e-06
5.645104275708485631e+01, 7.187632858255100051e-06
5.677474672110329834e+01, 7.057729297238882846e-06
5.710030688212366101e+01, 6.930219073385541650e-06
5.742773388402959256e+01, 6.805056998286776920e-06
5.775703843173918273e+01, 6.682198763240688660e-06
5.808823129155526743e+01, 6.561600921476473237e-06
5.842132329151723980e+01, 6.443220870754553142e-06
5.875632532175508516e+01, 6.327016836333591462e-06
5.909324833484549089e+01, 6.212947854296312032e-06
5.943210334616970414e+01, 6.100973755226262292e-06
5.977290143427400437e+01, 5.991055148227545709e-06
6.000000000000000000e+01, 5.919270512841546704e-06
6.011565374123168937e+01, 5.882453162775645154e-06
6.046037147300746994e+01, 5.774510609726950981e-06
6.080706589982359134e+01, 5.668596465839481243e-06
6.115574835652866170e+01, 5.564671452657641090e-06
6.150643024296800121e+01, 5.462697080963758973e-06
6.185912302435640697e+01, 5.362635634203498395e-06
6.221383823165307092e+01, 5.264450152277482670e-06
6.257058746193828824e+01, 5.168104415690777540e-06
6.292938237879302932e+01, 5.073562930051482667e-06
6.329023471268000378e+01, 4.980790910910759557e-06
6.365315626132722571e+01, 4.889754268936016178e-06
6.401815889011382410e+01, 4.800419595409586866e-06
6.438525453245766528e+01, 4.712754148045506120e-06
6.475445519020595952e+01, 4.626725837116653078e-06
6.512577293402732437e+01, 4.542303211885518324e-06
6.549921990380651948e+01, 4.459455447331239108e-06
6.587480830904142692e+01, 4.378152331166208032e-06
6.625255042924194981e+01, 4.298364251135627153e-06
6.663245861433185269e+01, 4.220062182593304100e-06
6.701454528505233554e+01, 4.143217676347578857e-06
6.739882293336815167e+01, 4.067802846771042012e-06
6.778530412287585705e+01, 3.993790360168051720e-06
6.817400148921487357e+01, 3.921153423394053239e-06
6.856492774048041383e+01, 3.849865772721122464e-06
6.895809565763896387e+01, 3.779901662943976615e-06
6.935351809494623865e+01, 3.711235856721010731e-06
6.975120798036719805e+01, 3.643843614145059664e-06
7.015117831599904719e+01, 3.577700682538533596e-06
7.055344217849614097e+01, 3.512783286468025297e-06
7.095801271949750344e+01, 3.449068117973268391e-06
7.136490316605693351e+01, 3.386532327005640553e-06
7.177412682107517128e+01, 3.325153512071525448e-06
7.218569706373517647e+01, 3.264909711075785773e-06
7.259962734993936806e+01, 3.205779392360983494e-06
7.301593121274954967e+01, 3.147741445937868174e-06
7.343462226282943561e+01, 3.090775174902805047e-06
7.385571418888940798e+01, 3.034860287038047014e-06
7.427922075813441438e+01, 2.979976886590594212e-06
7.470515581671384098e+01, 2.926105466225827830e-06
7.513353329017432713e+01, 2.873226899151858324e-06
7.556436718391472596e+01, 2.821322431410903880e-06
7.599767158364448960e+01, 2.770373674333812069e-06
7.643346065584385940e+01, 2.720362597154262897e-06
7.687174864822711129e+01, 2.671271519779011829e-06
7.731254989020845869e+01, 2.623083105710687689e-06
7.775587879337017227e+01, 2.575780355119866138e-06
7.820174985193430928e+01, 2.529346598062927687e-06
7.865017764323623339e+01, 2.483765487842684386e-06
7.910117682820123264e+01, 2.439020994508491234e-06
7.955476215182403621e+01, 2.395097398492757431e-06
8.000000000000000000e+01, 2.353001942992913002e-06
8.001094844365044878e+01, 2.351957899287564669e-06
8.046975061826279330e+01, 2.308756169105711361e-06
8.093118367576707328e+01, 2.266367327980133775e-06
8.139526270228358840e+01, 2.224775608776848535e-06
8.186200287044016477e+01, 2.183965561834084863e-06
8.233141943986791489e+01, 2.143922048278418738e-06
8.280352775770063545e+01, 2.104630233488989174e-06
8.327834325907619473e+01, 2.066075580706435156e-06
8.375588146764140163e+01, 2.028243844783065155e-06
8.423615799605913423e+01, 1.991121066071040501e-06
8.471918854651934794e+01, 1.954693564445224710e-06
8.520498891125205887e+01, 1.918947933457712974e-06
8.569357497304376636e+01, 1.883871034620860154e-06
8.618496270575680285e+01, 1.849449991815861077e-06
8.667916817485122749e+01, 1.815672185823992424e-06
8.717620753791062782e+01, 1.782525248977585905e-06
8.767609704516996771e+01, 1.749997059928081506e-06
8.817885304004704494e+01, 1.718075738528355000e-06
8.868449195967684773e+01, 1.686749640826730154e-06
8.919303033544858295e+01, 1.656007354170113121e-06
8.970448479354675442e+01, 1.625837692413655420e-06
9.021887205549433020e+01, 1.596229691234614241e-06
9.073620893869956205e+01, 1.567172603547935915e-06
9.125651235700588870e+01, 1.538655895021249277e-06
9.177979932124452489e+01, 1.510669239687030653e-06
9.230608693979121426e+01, 1.483202515649638230e-06
9.283539241912517070e+01, 1.456245800885142063e-06
9.336773306439175713e+01, 1.429789369131783643e-06
9.390312627996830486e+01, 1.403823685869002077e-06
9.444158957003276100e+01, 1.378339404383050535e-06
9.498314053913661326e+01, 1.353327361917163111e-06
9.552779689277996056e+01, 1.328778575904458588e-06
9.607557643799067648e+01, 1.304684240281612603e-06
9.662649708390613057e+01, 1.281035721881550365e-06
9.718057684235932925e+01, 1.257824556903294337e-06
9.773783382846737311e+01, 1.235042447457311350e-06
9.829828626122389323e+01, 1.212681258184602613e-06
9.886195246409468496e+01, 1.190733012947899526e-06
9.942885086561648222e+01, 1.169189891593353810e-06
9.999899999999998101e+01, 1.148044226781104117e-06
1.000000000000000000e+02, 1.148007588593026672e-06

